Three-loop anomalous dimensions of fixed-charge operators in the SM

In this Letter we consider renormalization of a class of scalar operators with fixed hypercharge $Q$ within the Standard Model. We carry out explicit computation of the corresponding anomalous dimensions up to the three-loop order. In spite of the fact that our result is gauge-dependent, in the Landau gauge and in the limit of vanishing weak isospin coupling the expression can be matched to recent gauge-independent computation based on the large-charge method. Our result serves an important and non-trivial cross-check of new developments in large-charge expansion and applications of the latter to realistic gauge theories. We not only confirm the leading and subleading terms in perturbative $Q$ expansion up to three loops, but also provide the expressions for sub-subleading coefficients that at the moment are not captured by the large-charge approach.

==> anc/adm_Q_sm_3l.m <==
(* 

   Notation: 

   	Gauge couplings:

		a1 = g1^2/(16 Pi^2) - U(1)_Y
		a2 = g1^2/(16 Pi^2) - SU(2)_L
		as = gs^2/(16 Pi^2) - SU(3)_C

	Higgs self-coupling:

		alam = lambda/(16 Pi^2)
	
	Yukawa traces:

		Yu = Trace[YU, YUc]/(16 Pi^2) 
		Yd = Trace[YD, YDc]/(16 Pi^2) 
		Yl = Trace[YL, YLc]/(16 Pi^2) 
 
 		Yud = Trace[YU, YUc, YD, YDc]/(16 Pi^2)^2 
 		Ydd = Trace[YD, YDc, YD, YDc]/(16 Pi^2)^2 
		Yll = Trace[YL, YLc, YL, YLc]/(16 Pi^2)^2 
		Yuu = Trace[YU, YUc, YU, YUc]/(16 Pi^2)^2 

 		Yuuu = Trace[YU, YUc, YU, YUc, YU, YUc]/(16 Pi^2)^3 
 		Yddd = Trace[YD, YDc, YD, YDc, YD, YDc]/(16 Pi^2)^3 
 		Yudd = Trace[YU, YUc, YD, YDc, YD, YDc]/(16 Pi^2)^3 
 		Yuud = Trace[YU, YUc, YU, YUc, YD, YDc]/(16 Pi^2)^3 
 		Ylll = Trace[YL, YLc, YL, YLc, YL, YLc]/(16 Pi^2)^3 

	YU, YD, YL are complex Yukawa matrices 
	for up-type quarks, down-type quarks, and leptons, respectively. 
	YUc, YDc, YLc - hermitian conjugate Yukawa matrices.

	Auxilary symbols:

		h  - counts loops

		xib - U(1)_Y  gauge-fixing parameter
		xiw - SU(2)_L gauge-fixing parameter
       			
		z3 = Zeta[3]

	Comment:
		The potential for the Higgs doublet H is defined as 

				V(H) = lambda (Hc.H)^2 	

		To compare with results of 2312.12963 where the definition 

				V(H) = lam/6 (Hc.H)^2 

		is used one should use substitution 

				 lambda -> lam/6

*)


(* general expression for the anomalous dimension at fixed hypercharge Q up to L loops, see Eq. 7 *) 

ADanzats[L_,Q_] := Sum[h^(l) Sum[c[l, k] Q^(l-k +1), {k, 0, l}], {l, 1, L}]

AnomDimQL3[Q_]:= ADanzats[3,Q] /. admQ3lCoefficientRules;

(* coefficients computed in the current paper *)

admQ3lCoefficientRules = {


	(* one-loop coefficients *)
	c[1, 0] -> 2*alam + (a1*xib)/4 + (a2*xiw)/4, 
 	c[1, 1] -> (-3*a1)/4 - 2*alam + a2*(-9/4 + xiw/2) + 3*Yd + Yl + 3*Yu, 

	(* two-loop coefficients *)
 	c[2, 0] -> -8*alam^2, 
	c[2, 1] -> a1^2/16 + a1*(a2/8 - 2*alam) + 4*alam^2 + a2^2*(3/16 + xiw + xiw^2/8) + 6*Ydd + 2*Yll + alam*(-12*Yd - 4*Yl - 12*Yu) + 6*Yuu, 
 	c[2, 2] -> (425*a1^2)/96 + 10*alam^2 + a2^2*(-277/32 + 2*xiw + xiw^2/4) - (51*Ydd)/4 - (17*Yll)/4 + a1*((7*a2)/16 + 2*alam + (25*Yd)/24 + (25*Yl)/8 + (85*Yu)/24) + a2*((45*Yd)/8 + (15*Yl)/8 + (45*Yu)/8) + alam*(12*Yd + 4*Yl + 12*Yu) + as*(20*Yd + 20*Yu) + (3*Yud)/2 - (51*Yuu)/4, 

	(* three-loop coefficients *)
	c[3, 0] -> 64*alam^3, 
	c[3, 1] -> alam^2*(48*Yd + 16*Yl + 48*Yu) + a2*alam^2*(52 - 48*z3) + a2^2*alam*(-5 - 12*z3) + a1^3*(-1/16 + (9*z3)/16) + (-24*Yddd - 8*Ylll - 24*Yuuu)*z3 + alam^3*(-256 + 288*z3) + a2^3*(-3/16 - xiw/4 + (27/16 - (3*xiw)/2)*z3) + alam*(-24*Ydd - 8*Yll - 24*Yuu + (72*Ydd + 24*Yll + 72*Yuu)*z3) + a1^2*(alam*(-1 - 3*z3) + a2*(-3/16 + (27*z3)/16)) + a1*(alam^2*(36 - 24*z3) + a2*alam*(-2 - 6*z3) + a2^2*(-3/16 + (27*z3)/16)), 
	c[3, 2] -> 36*Yd*Ydd - 66*Yddd + 12*Ydd*Yl + 12*Yd*Yll + 4*Yl*Yll - 22*Ylll + alam^2*(-24*Yd - 8*Yl - 24*Yu) + 36*Ydd*Yu + 12*Yll*Yu + 6*Yudd + 36*Yd*Yuu + 12*Yl*Yuu + 36*Yu*Yuu + 6*Yuud - 66*Yuuu + alam^3*(706 - 864*z3) + a1^3*(63/8 - (27*z3)/16) + (72*Yddd + 24*Ylll + 72*Yuuu)*z3 + a2^3*(-133/8 + (83*xiw)/64 + (39*xiw^2)/32 + (5*xiw^3)/16 + (465/16 - (3*xiw)/2 + (3*xiw^2)/8)*z3) + a2^2*((9*Yd)/2 + (3*Yl)/2 + (9*Yu)/2 + alam*(111/32 - (105*z3)/2) + ((-27*Yd)/2 - (9*Yl)/2 - (27*Yu)/2)*z3) + alam*(-54*Yd^2 + (705*Ydd)/4 - 36*Yd*Yl - 6*Yl^2 + (235*Yll)/4 - 108*Yd*Yu - 36*Yl*Yu - 54*Yu^2 + (255*Yud)/2 + (705*Yuu)/4 + (-180*Ydd - 60*Yll - 144*Yud - 180*Yuu)*z3) + a1^2*((-13*Yd)/6 + (23*Yl)/2 + (53*Yu)/6 + a2*(213/16 - (93*z3)/16) + (-1/2*Yd - (27*Yl)/2 - (25*Yu)/2)*z3 + alam*(-801/32 + (3*z3)/2)) + a2*(-51*Ydd - 17*Yll + 6*Yud - 51*Yuu + ((45*Ydd)/2 + (15*Yll)/2 + 36*Yud + (45*Yuu)/2)*z3 + alam^2*(-236 + 276*z3) + alam*((285*Yd)/8 + (95*Yl)/8 + (285*Yu)/8 + (36*Yd + 12*Yl + 36*Yu)*z3)) + a1*((-73*Ydd)/3 + 3*Yll - (43*Yuu)/3 + a2^2*(195/16 - (117*z3)/16) + ((17*Ydd)/2 - (21*Yll)/2 - (7*Yuu)/2)*z3 + alam^2*(-128 + 132*z3) + a2*(-8*Yd - 10*Yl - 19*Yu + alam*(231/16 - 21*z3) + (3*Yd + 9*Yl + 15*Yu)*z3) + alam*((179*Yd)/8 - (167*Yl)/8 - (25*Yu)/8 + (28*Yd + 36*Yl + 52*Yu)* z3)) + as*(80*Ydd + 80*Yuu + (-96*Ydd - 96*Yuu)*z3 + alam*(-204*Yd - 204*Yu + (192*Yd + 192*Yu)*z3)), 
	c[3, 3] -> 18*Yd*Ydd + (981*Yddd)/16 + 6*Ydd*Yl + 6*Yd*Yll + 2*Yl*Yll + (327*Ylll)/16 + alam^2*((-183*Yd)/2 - (61*Yl)/2 - (183*Yu)/2) + 18*Ydd*Yu + 6*Yll*Yu - (9*Yd*Yud)/2 - (3*Yl*Yud)/2 - (9*Yu*Yud)/2 - (57*Yudd)/16 + 18*Yd*Yuu + 6*Yl*Yuu + 18*Yu*Yuu - (57*Yuud)/16 + (981*Yuuu)/16 + a1^3*(11839/216 - (1475*z3)/48) + (-39*Yddd - 13*Ylll - 39*Yuuu)*z3 + alam^3*(-550 + 576*z3) + a2^3*(16469/576 + (115*xiw)/32 + (39*xiw^2)/16 + (5*xiw^3)/8 + (1461/16 + 3*xiw + (3*xiw^2)/4)*z3) + as^2*((622*Yd)/3 + (622*Yu)/3 + (-24*Yd - 24*Yu)*z3) + a1^2*((-20311*Yd)/3456 - (7431*Yl)/128 - (174799*Yu)/3456 + as*(165/4 - 44*z3) + a2*(-267/32 - (69*z3)/16) + alam*(911/32 - 3*z3) + ((-23*Yd)/12 + (93*Yl)/4 + (151*Yu)/12)*z3) + alam*(54*Yd^2 - (429*Ydd)/4 + 36*Yd*Yl + 6*Yl^2 - (143*Yll)/4 + 108*Yd*Yu + 36*Yl*Yu + 54*Yu^2 - (255*Yud)/2 - (429*Yuu)/4 + (108*Ydd + 36*Yll + 144*Yud + 108*Yuu)*z3) + a2^2*((3699*Yd)/128 + (1233*Yl)/128 + (3699*Yu)/128 + as*(405/4 - 108*z3) + ((-135*Yd)/4 - (45*Yl)/4 - (135*Yu)/4)*z3 + alam*(283/32 + 51*z3)) + as*((-145*Ydd)/2 + 57*Yud - (145*Yuu)/2 + (24*Ydd - 48*Yud + 24*Yuu)*z3 + alam*(204*Yd + 204*Yu + (-192*Yd - 192*Yu)*z3)) + a2*((-81*Yd^2)/4 - (21*Ydd)/16 - (27*Yd*Yl)/2 - (9*Yl^2)/4 - (7*Yll)/16 - (81*Yd*Yu)/2 - (27*Yl*Yu)/2 - (81*Yu^2)/4 - (111*Yud)/8 - (21*Yuu)/16 + alam^2*(229 - 228*z3) + ((9*Ydd)/2 + (3*Yll)/2 - 36*Yud + (9*Yuu)/2)*z3 + alam*((-285*Yd)/8 - (95*Yl)/8 - (285*Yu)/8 + (-36*Yd - 12*Yl - 36*Yu)* z3) + as*((-489*Yd)/4 - (489*Yu)/4 + (108*Yd + 108*Yu)*z3)) + a1*((-27*Yd^2)/4 + (259*Ydd)/48 - (9*Yd*Yl)/2 - (3*Yl^2)/4 - (81*Yll)/16 - (27*Yd*Yu)/2 - (9*Yl*Yu)/2 - (27*Yu^2)/4 - (31*Yud)/8 + (55*Yuu)/48 + alam^2*(107 - 108*z3) + a2^2*(-225/64 - (63*z3)/16) + (Ydd/2 + (3*Yll)/2 + 8*Yud + Yuu/2)*z3 + alam*((-179*Yd)/8 + (167*Yl)/8 + (25*Yu)/8 + (-28*Yd - 36*Yl - 52*Yu)* z3) + as*((-991*Yd)/36 - (2419*Yu)/36 + (20*Yd + 68*Yu)*z3) + a2*((1183*Yd)/64 + (229*Yl)/64 + (1587*Yu)/64 + (-12*Yd + 9*Yl - (3*Yu)/2)*z3 + alam*(-121/16 + 18*z3)))
	};


==> anc/adm_Q_sm_3l.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    236077,       6360]
NotebookOptionsPosition[    233269,       6306]
NotebookOutlinePosition[    233674,       6322]
CellTagsIndexPosition[    233631,       6319]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.912232253570538*^9, 3.91223225874829*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"4611a4eb-0d65-4e37-8c7f-e65efc9b66e3"],

Cell[CellGroupData[{

Cell["Formatting", "Subsubsection",
 CellChangeTimes->{{3.912232251407187*^9, 3.912232252436133*^9}, 
   3.912232332077857*^9, {3.912233970086239*^9, 3.912233970684263*^9}, {
   3.91223443244886*^9, 
   3.912234433214861*^9}},ExpressionUUID->"1291742f-97fd-4fd8-9cf7-\
da6deb1e735a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "alam", "]"}], "=", 
   SubscriptBox["a", "\[Lambda]"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "a1", "]"}], "=", 
   SubscriptBox["a", "1"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "a2", "]"}], "=", 
   RowBox[{"Style", "[", 
    RowBox[{
     SubscriptBox["a", "2"], ",", "Blue"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "z3", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(\[Zeta]\), \(3\)]\)\>\""}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Zeta", "[", "3", "]"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Format", "[", "xiw", "]"}], "=", 
   RowBox[{"Style", "[", 
    RowBox[{
     SubscriptBox["\[Xi]", "w"], ",", "Blue"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", "xib", "]"}], "=", 
    RowBox[{"Style", "[", 
     RowBox[{
      SubscriptBox["\[Xi]", "B"], ",", "Blue"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Yukawa", " ", "traces"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "Yu", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(Y\), \(u\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "Yd", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(Y\), \(d\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", "Yl", "]"}], "=", 
    "\"\<\!\(\*SubscriptBox[\(Y\), \(l\)]\)\>\""}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "Yuu", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(Y\), \(uu\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "Ydd", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(Y\), \(dd\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "Yud", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(Y\), \(ud\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "Yll", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(Y\), \(ll\)]\)\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.9122270110109253`*^9, 3.912227203641218*^9}, {
  3.912234473130351*^9, 3.912234501785935*^9}, {3.91223454685083*^9, 
  3.91223457150434*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"dc933a64-e400-41ca-acf8-bd22357a4638"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", "Yuuu", "]"}], "=", 
     "\"\<\!\(\*SubscriptBox[\(Y\), \(uuu\)]\)\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", "Yddd", "]"}], "=", 
     "\"\<\!\(\*SubscriptBox[\(Y\), \(ddd\)]\)\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", "Yuud", "]"}], "=", 
     "\"\<\!\(\*SubscriptBox[\(Y\), \(uud\)]\)\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", "Yudd", "]"}], "=", 
     "\"\<\!\(\*SubscriptBox[\(Y\), \(udd\)]\)\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", "Ylll", "]"}], "=", 
     "\"\<\!\(\*SubscriptBox[\(Y\), \(lll\)]\)\>\""}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9122272271493187`*^9, 3.9122272595796328`*^9}, {
   3.912232409754835*^9, 3.912232439638921*^9}, {3.912233157462269*^9, 
   3.912233211844488*^9}, {3.912233299116825*^9, 3.912233302496359*^9}, 
   3.9122337933484*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"205f05dc-dc12-4af9-a922-8b9cd52ea9d8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{"c", "[", 
      RowBox[{"i_", ",", 
       RowBox[{"j_", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"#", "<", "2"}], ")"}], "&"}], ")"}]}]}], "]"}], "]"}], ":=",
     " ", 
    RowBox[{"Style", "[", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{
        RowBox[{"ToString", "[", "i", "]"}], "<>", 
        RowBox[{"ToString", "[", "j", "]"}]}]], " ", ",", "Red"}], "]"}]}], 
   ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"coefficients", " ", "predicted", " ", "by", " ", "large"}], "-", 
    
    RowBox[{"charge", " ", "expansion"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"c", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], "]"}], ":=", " ", 
   SubscriptBox["C", 
    RowBox[{
     RowBox[{"ToString", "[", "i", "]"}], "<>", 
     RowBox[{"ToString", "[", "j", "]"}]}]]}], 
  " "}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.912233818790063*^9, 3.912233919037071*^9}, {
  3.9122339596801023`*^9, 3.912233959972725*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"9adb96ec-28c7-4fcb-85d1-90b3a7a09965"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.91223394066994*^9, 3.912233958532227*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"d397d3a8-7878-4e06-9a2b-2489472957a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Three-loop anomalous dimension for fixed hypercharge scalar operators\
\>", "Subsubsection",
 CellChangeTimes->{{3.912232266930375*^9, 
  3.912232287796546*^9}},ExpressionUUID->"fb71be34-42f5-4600-9442-\
a7e78eb91cf3"],

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<adm_Q_sm_3l.m\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.912226986708078*^9, 3.912226993946916*^9}, {
  3.912234618424253*^9, 
  3.91223461882871*^9}},ExpressionUUID->"f629d5e4-b891-4e0b-81c3-\
32dc08776ac8"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Gamma]", "Q"], "=", 
    RowBox[{
     SubscriptBox["\[Sum]", "l"], 
     SubsuperscriptBox["\[Gamma]", "Q", 
      RowBox[{"(", 
       RowBox[{"l", "-", "loop"}], ")"}]]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "aa7cc21b-03eb-4c40-8217-825809af58d4"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["\[Gamma]", "Q", 
     RowBox[{"(", 
      RowBox[{"l", "-", "loop"}], ")"}]], "=", 
    RowBox[{
     SubsuperscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "l"], 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"l", " ", "k"}]], 
      SuperscriptBox["Q", 
       RowBox[{"l", "+", "1", "-", "k"}]]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a3a7dc85-b9bb-4771-8474-7119912edd36"]
}], "Text",
 CellChangeTimes->{{3.9122334965205717`*^9, 3.912233538852419*^9}, {
  3.912233588073352*^9, 3.912233632738669*^9}, {3.9122343932348948`*^9, 
  3.912234419804935*^9}},
 TextAlignment->-0.5,
 FontFamily->"Times New Roman",
 FontSize->24,
 FontWeight->"Regular",ExpressionUUID->"e2b6d89b-3bf5-4edc-a6cc-4dba3759502f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficients of the expansion up to three loops", "Subsubsection",
 CellChangeTimes->{{3.912233641178391*^9, 3.912233652043891*^9}, {
  3.912233895064378*^9, 
  3.9122339027374163`*^9}},ExpressionUUID->"1cb3f702-c5d3-444a-9e7f-\
10cf45d1ad68"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"admQ3lCoefficientRules", "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.912232397677575*^9, 3.912232403453199*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"f06f9c04-1c7a-4447-a8be-ec331129f010"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       StyleBox[
        SubscriptBox["C", "\<\"10\"\>"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], "\[Rule]", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["a", "\[Lambda]"]}], "+", 
        FractionBox[
         RowBox[{
          SubscriptBox["a", "1"], " ", 
          StyleBox[
           SubscriptBox["\[Xi]", "B"],
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]]}], "4"], "+", 
        FractionBox[
         RowBox[{
          StyleBox[
           SubscriptBox["a", "2"],
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]], " ", 
          StyleBox[
           SubscriptBox["\[Xi]", "w"],
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]]}], "4"]}]}]},
     {
      RowBox[{
       StyleBox[
        SubscriptBox["C", "\<\"11\"\>"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           SubscriptBox["a", "1"]}], "4"]}], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["a", "\[Lambda]"]}], "+", 
        RowBox[{
         StyleBox[
          SubscriptBox["a", "2"],
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["9", "4"]}], "+", 
           FractionBox[
            StyleBox[
             SubscriptBox["\[Xi]", "w"],
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], "2"]}], ")"}]}], "+", 
        RowBox[{
        "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
        "+", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", "+", 
        RowBox[{
        "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}]}]},
     {
      RowBox[{
       StyleBox[
        SubscriptBox["C", "\<\"20\"\>"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SubsuperscriptBox["a", "\[Lambda]", "2"]}]}]},
     {
      RowBox[{
       StyleBox[
        SubscriptBox["C", "\<\"21\"\>"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], "\[Rule]", 
       RowBox[{
        FractionBox[
         SubsuperscriptBox["a", "1", "2"], "16"], "+", 
        RowBox[{
         SubscriptBox["a", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            StyleBox[
             SubscriptBox["a", "2"],
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], "8"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["a", "\[Lambda]"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["a", "\[Lambda]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          StyleBox[
           SubscriptBox["a", "2"],
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["3", "16"], "+", 
           StyleBox[
            SubscriptBox["\[Xi]", "w"],
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], "+", 
           FractionBox[
            SuperscriptBox[
             StyleBox[
              SubscriptBox["\[Xi]", "w"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]], "2"], "8"]}], ")"}]}], "+", 
        RowBox[{
        "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], 
        "+", 
        RowBox[{
        "2", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], 
        "+", 
        RowBox[{
         SubscriptBox["a", "\[Lambda]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], "-", 
           
           RowBox[{
           "4", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], 
           "-", 
           RowBox[{
           "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}]}], "+", 
        RowBox[{
        "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}]}]}]},
     {
      RowBox[{
       SubscriptBox["C", "\<\"22\"\>"], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"425", " ", 
          SubsuperscriptBox["a", "1", "2"]}], "96"], "+", 
        RowBox[{"10", " ", 
         SubsuperscriptBox["a", "\[Lambda]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          StyleBox[
           SubscriptBox["a", "2"],
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["277", "32"]}], "+", 
           RowBox[{"2", " ", 
            StyleBox[
             SubscriptBox["\[Xi]", "w"],
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]]}], "+", 
           FractionBox[
            SuperscriptBox[
             StyleBox[
              SubscriptBox["\[Xi]", "w"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]], "2"], "4"]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{
         "51", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], 
         "4"], "-", 
        FractionBox[
         RowBox[{
         "17", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], 
         "4"], "+", 
        RowBox[{
         SubscriptBox["a", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"7", " ", 
             StyleBox[
              SubscriptBox["a", "2"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]]}], "16"], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["a", "\[Lambda]"]}], "+", 
           FractionBox[
            RowBox[{
            "25", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}],
             "24"], "+", 
           FractionBox[
            RowBox[{
            "25", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}],
             "8"], "+", 
           FractionBox[
            RowBox[{
            "85", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}],
             "24"]}], ")"}]}], "+", 
        RowBox[{
         StyleBox[
          SubscriptBox["a", "2"],
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
            "45", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}],
             "8"], "+", 
           FractionBox[
            RowBox[{
            "15", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}],
             "8"], "+", 
           FractionBox[
            RowBox[{
            "45", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}],
             "8"]}], ")"}]}], "+", 
        RowBox[{
         SubscriptBox["a", "\[Lambda]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
           "+", 
           RowBox[{
           "4", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], 
           "+", 
           RowBox[{
           "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}]}], "+", 
        RowBox[{"as", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "20", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
           "+", 
           RowBox[{
           "20", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
         "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ud\\)]\\)\"\>"}], 
         "2"], "-", 
        FractionBox[
         RowBox[{
         "51", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], 
         "4"]}]}]},
     {
      RowBox[{
       StyleBox[
        SubscriptBox["C", "\<\"30\"\>"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], "\[Rule]", 
       RowBox[{"64", " ", 
        SubsuperscriptBox["a", "\[Lambda]", "3"]}]}]},
     {
      RowBox[{
       StyleBox[
        SubscriptBox["C", "\<\"31\"\>"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], "\[Rule]", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["a", "\[Lambda]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "48", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
           "+", 
           RowBox[{
           "16", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], 
           "+", 
           RowBox[{
           "48", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}]}], "+", 
        RowBox[{
         StyleBox[
          SubscriptBox["a", "2"],
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], " ", 
         SubsuperscriptBox["a", "\[Lambda]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"52", "-", 
           RowBox[{
           "48", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\
\>"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          StyleBox[
           SubscriptBox["a", "2"],
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]], "2"], " ", 
         SubscriptBox["a", "\[Lambda]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "-", 
           RowBox[{
           "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\
\>"}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["a", "1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "16"]}], "+", 
           FractionBox[
            RowBox[{
            "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\
\>"}], "16"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "24"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ddd\\)]\\)\"\>"}], 
           "-", 
           RowBox[{
           "8", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(lll\\)]\\)\"\>"}],
            "-", 
           RowBox[{
           "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uuu\\)]\\)\"\>"}]}], ")"}], 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>"}], 
        "+", 
        RowBox[{
         SubsuperscriptBox["a", "\[Lambda]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "256"}], "+", 
           RowBox[{
           "288", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          StyleBox[
           SubscriptBox["a", "2"],
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "16"]}], "-", 
           FractionBox[
            StyleBox[
             SubscriptBox["\[Xi]", "w"],
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], "4"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox["27", "16"], "-", 
              FractionBox[
               RowBox[{"3", " ", 
                StyleBox[
                 SubscriptBox["\[Xi]", "w"],
                 StripOnInput->False,
                 LineColor->RGBColor[0, 0, 1],
                 FrontFaceColor->RGBColor[0, 0, 1],
                 BackFaceColor->RGBColor[0, 0, 1],
                 GraphicsColor->RGBColor[0, 0, 1],
                 FontColor->RGBColor[0, 0, 1]]}], "2"]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
        RowBox[{
         SubscriptBox["a", "\[Lambda]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "24"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], "-", 
           RowBox[{
           "8", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], 
           "-", 
           RowBox[{
           "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}],
            "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "72", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "+", 
              RowBox[{
              "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "+", 
              RowBox[{
              "72", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["a", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["a", "\[Lambda]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{
              "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\
\"\>"}]}], ")"}]}], "+", 
           RowBox[{
            StyleBox[
             SubscriptBox["a", "2"],
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["3", "16"]}], "+", 
              FractionBox[
               RowBox[{
               "27", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "16"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SubscriptBox["a", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubsuperscriptBox["a", "\[Lambda]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"36", "-", 
              RowBox[{
              "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
           RowBox[{
            StyleBox[
             SubscriptBox["a", "2"],
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], " ", 
            SubscriptBox["a", "\[Lambda]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{
              "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\
\"\>"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             StyleBox[
              SubscriptBox["a", "2"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["3", "16"]}], "+", 
              FractionBox[
               RowBox[{
               "27", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "16"]}], ")"}]}]}], ")"}]}]}]}]},
     {
      RowBox[{
       SubscriptBox["C", "\<\"32\"\>"], "\[Rule]", 
       RowBox[{
        RowBox[{
        "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], "-", 
        RowBox[{
        "66", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ddd\\)]\\)\"\>"}], 
        "+", 
        RowBox[{
        "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], "+", 
        RowBox[{
        "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], "+", 
        RowBox[{
        "4", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], "-", 
        RowBox[{
        "22", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(lll\\)]\\)\"\>"}], 
        "+", 
        RowBox[{
         SubsuperscriptBox["a", "\[Lambda]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "24"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], "-", 
           
           RowBox[{
           "8", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], 
           "-", 
           RowBox[{
           "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}]}], "+", 
        RowBox[{
        "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "+", 
        RowBox[{
        "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "+", 
        RowBox[{
        "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(udd\\)]\\)\"\>"}], 
        "+", 
        RowBox[{
        "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], "+", 
        RowBox[{
        "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], "+", 
        RowBox[{
        "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], "+", 
        RowBox[{
        "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uud\\)]\\)\"\>"}], 
        "-", 
        RowBox[{
        "66", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uuu\\)]\\)\"\>"}], 
        "+", 
        RowBox[{
         SubsuperscriptBox["a", "\[Lambda]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"706", "-", 
           RowBox[{
           "864", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["a", "1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["63", "8"], "-", 
           FractionBox[
            RowBox[{
            "27", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "16"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "72", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ddd\\)]\\)\"\>"}], "+", 
           RowBox[{
           "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(lll\\)]\\)\"\>"}], "+", 
           RowBox[{
           "72", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uuu\\)]\\)\"\>"}]}], ")"}], 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>"}], 
        "+", 
        RowBox[{
         SuperscriptBox[
          StyleBox[
           SubscriptBox["a", "2"],
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["133", "8"]}], "+", 
           FractionBox[
            RowBox[{"83", " ", 
             StyleBox[
              SubscriptBox["\[Xi]", "w"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]]}], "64"], "+", 
           FractionBox[
            RowBox[{"39", " ", 
             SuperscriptBox[
              StyleBox[
               SubscriptBox["\[Xi]", "w"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], "2"]}], "32"], "+", 
           FractionBox[
            RowBox[{"5", " ", 
             SuperscriptBox[
              StyleBox[
               SubscriptBox["\[Xi]", "w"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], "3"]}], "16"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox["465", "16"], "-", 
              FractionBox[
               RowBox[{"3", " ", 
                StyleBox[
                 SubscriptBox["\[Xi]", "w"],
                 StripOnInput->False,
                 LineColor->RGBColor[0, 0, 1],
                 FrontFaceColor->RGBColor[0, 0, 1],
                 BackFaceColor->RGBColor[0, 0, 1],
                 GraphicsColor->RGBColor[0, 0, 1],
                 FontColor->RGBColor[0, 0, 1]]}], "2"], "+", 
              FractionBox[
               RowBox[{"3", " ", 
                SuperscriptBox[
                 StyleBox[
                  SubscriptBox["\[Xi]", "w"],
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]], "2"]}], "8"]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          StyleBox[
           SubscriptBox["a", "2"],
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
            "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
            "2"], "+", 
           FractionBox[
            RowBox[{
            "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], 
            "2"], "+", 
           FractionBox[
            RowBox[{
            "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], 
            "2"], "+", 
           RowBox[{
            SubscriptBox["a", "\[Lambda]"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["111", "32"], "-", 
              FractionBox[
               RowBox[{
               "105", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\
\\)\"\>"}], "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{
                "27", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "2"]}], "-", 
              FractionBox[
               RowBox[{
               "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "2"], "-", 
              FractionBox[
               RowBox[{
               "27", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "2"]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
        RowBox[{
         SubscriptBox["a", "\[Lambda]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "54"}], " ", 
            
            SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>", "2"]}], "+", 
           FractionBox[
            RowBox[{
            "705", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "4"], "-", 
           RowBox[{
           "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], "-", 
           
           RowBox[{"6", " ", 
            
            SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>", "2"]}], "+", 
           FractionBox[
            RowBox[{
            "235", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "4"], "-", 
           RowBox[{
           "108", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "-", 
           
           RowBox[{
           "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "-", 
           
           RowBox[{"54", " ", 
            
            SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>", "2"]}], "+", 
           FractionBox[
            RowBox[{
            "255", 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ud\\)]\\)\"\>"}], 
            "2"], "+", 
           FractionBox[
            RowBox[{
            "705", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "4"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "180"}], 
               " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], 
              "-", 
              RowBox[{
              "60", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "-", 
              RowBox[{
              "144", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "-", 
              RowBox[{
              "180", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["a", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
             "13", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "6"]}], "+", 
           FractionBox[
            RowBox[{
            "23", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}],
             "2"], "+", 
           FractionBox[
            RowBox[{
            "53", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}],
             "6"], "+", 
           RowBox[{
            StyleBox[
             SubscriptBox["a", "2"],
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["213", "16"], "-", 
              FractionBox[
               RowBox[{
               "93", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "16"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               
               FractionBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>", "2"]}], "-", 
              FractionBox[
               RowBox[{
               "27", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "2"], "-", 
              FractionBox[
               RowBox[{
               "25", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "2"]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>"}],
            "+", 
           RowBox[{
            SubscriptBox["a", "\[Lambda]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["801", "32"]}], "+", 
              FractionBox[
               RowBox[{
               "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         StyleBox[
          SubscriptBox["a", "2"],
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "51"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], "-", 
           RowBox[{
           "17", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}],
            "+", 
           RowBox[{
           "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ud\\)]\\)\"\>"}], 
           "-", 
           RowBox[{
           "51", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}],
            "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
               "45", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "2"], "+", 
              FractionBox[
               RowBox[{
               "15", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "2"], "+", 
              RowBox[{
              "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "+", 
              FractionBox[
               RowBox[{
               "45", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "2"]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>"}],
            "+", 
           RowBox[{
            SubsuperscriptBox["a", "\[Lambda]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "236"}], "+", 
              RowBox[{
              "276", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
           RowBox[{
            SubscriptBox["a", "\[Lambda]"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
               "285", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "8"], "+", 
              FractionBox[
               RowBox[{
               "95", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "8"], "+", 
              FractionBox[
               RowBox[{
               "285", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "8"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                 "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\
\>"}], "+", 
                 RowBox[{
                 "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\
\>"}], "+", 
                 RowBox[{
                 "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\
\>"}]}], ")"}], 
               " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SubscriptBox["a", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
             "73", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "3"]}], "+", 
           RowBox[{
           "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], 
           "-", 
           FractionBox[
            RowBox[{
            "43", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "3"], "+", 
           RowBox[{
            SuperscriptBox[
             StyleBox[
              SubscriptBox["a", "2"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["195", "16"], "-", 
              FractionBox[
               RowBox[{
               "117", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\
\\)\"\>"}], "16"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
               "17", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "2"], "-", 
              FractionBox[
               RowBox[{
               "21", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "2"], "-", 
              FractionBox[
               RowBox[{
               "7", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "2"]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>"}],
            "+", 
           RowBox[{
            SubsuperscriptBox["a", "\[Lambda]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "128"}], "+", 
              RowBox[{
              "132", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
           RowBox[{
            StyleBox[
             SubscriptBox["a", "2"],
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], 
               " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
              "-", 
              RowBox[{
              "10", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "-", 
              RowBox[{
              "19", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "+", 
              RowBox[{
               SubscriptBox["a", "\[Lambda]"], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["231", "16"], "-", 
                 RowBox[{
                 "21", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                 "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "+", 
                 RowBox[{
                 "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "+", 
                 RowBox[{
                 "15", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\
\>"}]}], ")"}], 
               " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
           RowBox[{
            SubscriptBox["a", "\[Lambda]"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
               "179", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "8"], "-", 
              FractionBox[
               RowBox[{
               "167", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "8"], "-", 
              FractionBox[
               RowBox[{
               "25", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "8"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                 "28", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\
\>"}], "+", 
                 RowBox[{
                 "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\
\>"}], "+", 
                 RowBox[{
                 "52", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\
\>"}]}], ")"}], 
               " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"as", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "80", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}],
            "+", 
           RowBox[{
           "80", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}],
            "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "96"}], 
               " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], 
              "-", 
              RowBox[{
              "96", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>"}],
            "+", 
           RowBox[{
            SubscriptBox["a", "\[Lambda]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "204"}], 
               " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
              "-", 
              RowBox[{
              "204", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                 "192", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "+", 
                 RowBox[{
                 "192", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}], 
               " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}]}], ")"}]}]}]}]},
     {
      RowBox[{
       SubscriptBox["C", "\<\"33\"\>"], "\[Rule]", 
       RowBox[{
        RowBox[{
        "18", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], "+", 
        FractionBox[
         RowBox[{
         "981", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ddd\\)]\\)\"\>"}],
          "16"], "+", 
        RowBox[{
        "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], "+", 
        RowBox[{
        "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], "+", 
        RowBox[{
        "2", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], "+", 
        FractionBox[
         RowBox[{
         "327", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(lll\\)]\\)\"\>"}],
          "16"], "+", 
        RowBox[{
         SubsuperscriptBox["a", "\[Lambda]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
             "183", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "2"]}], "-", 
           FractionBox[
            RowBox[{
            "61", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}],
             "2"], "-", 
           FractionBox[
            RowBox[{
            "183", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "2"]}], ")"}]}], "+", 
        RowBox[{
        "18", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "+", 
        RowBox[{
        "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "-", 
        FractionBox[
         RowBox[{
         "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ud\\)]\\)\"\>"}], "2"], 
        "-", 
        FractionBox[
         RowBox[{
         "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ud\\)]\\)\"\>"}], "2"], 
        "-", 
        FractionBox[
         RowBox[{
         "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ud\\)]\\)\"\>"}], "2"], 
        "-", 
        FractionBox[
         RowBox[{
         "57", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(udd\\)]\\)\"\>"}], 
         "16"], "+", 
        RowBox[{
        "18", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], "+", 
        RowBox[{
        "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], "+", 
        RowBox[{
        "18", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], "-", 
        FractionBox[
         RowBox[{
         "57", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uud\\)]\\)\"\>"}], 
         "16"], "+", 
        FractionBox[
         RowBox[{
         "981", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uuu\\)]\\)\"\>"}],
          "16"], "+", 
        RowBox[{
         SubsuperscriptBox["a", "1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["11839", "216"], "-", 
           FractionBox[
            RowBox[{
            "1475", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "48"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "39"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ddd\\)]\\)\"\>"}], 
           "-", 
           RowBox[{
           "13", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(lll\\)]\\)\"\>"}], "-", 
           RowBox[{
           "39", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uuu\\)]\\)\"\>"}]}], ")"}], 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>"}], 
        "+", 
        RowBox[{
         SubsuperscriptBox["a", "\[Lambda]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "550"}], "+", 
           RowBox[{
           "576", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          StyleBox[
           SubscriptBox["a", "2"],
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["16469", "576"], "+", 
           FractionBox[
            RowBox[{"115", " ", 
             StyleBox[
              SubscriptBox["\[Xi]", "w"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]]}], "32"], "+", 
           FractionBox[
            RowBox[{"39", " ", 
             SuperscriptBox[
              StyleBox[
               SubscriptBox["\[Xi]", "w"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], "2"]}], "16"], "+", 
           FractionBox[
            RowBox[{"5", " ", 
             SuperscriptBox[
              StyleBox[
               SubscriptBox["\[Xi]", "w"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], "3"]}], "8"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox["1461", "16"], "+", 
              RowBox[{"3", " ", 
               StyleBox[
                SubscriptBox["\[Xi]", "w"],
                StripOnInput->False,
                LineColor->RGBColor[0, 0, 1],
                FrontFaceColor->RGBColor[0, 0, 1],
                BackFaceColor->RGBColor[0, 0, 1],
                GraphicsColor->RGBColor[0, 0, 1],
                FontColor->RGBColor[0, 0, 1]]}], "+", 
              FractionBox[
               RowBox[{"3", " ", 
                SuperscriptBox[
                 StyleBox[
                  SubscriptBox["\[Xi]", "w"],
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]], "2"]}], "4"]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["as", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
            "622", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "3"], "+", 
           FractionBox[
            RowBox[{
            "622", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "3"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "24"}], 
               " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
              "-", 
              RowBox[{
              "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["a", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
             "20311", 
              " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
             "3456"]}], "-", 
           FractionBox[
            RowBox[{
            "7431", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "128"], "-", 
           FractionBox[
            RowBox[{
            "174799", 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], 
            "3456"], "+", 
           RowBox[{"as", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["165", "4"], "-", 
              RowBox[{
              "44", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
           RowBox[{
            StyleBox[
             SubscriptBox["a", "2"],
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["267", "32"]}], "-", 
              FractionBox[
               RowBox[{
               "69", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "16"]}], ")"}]}], "+", 
           RowBox[{
            SubscriptBox["a", "\[Lambda]"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["911", "32"], "-", 
              RowBox[{
              "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\
\"\>"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{
                "23", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "12"]}], "+", 
              FractionBox[
               RowBox[{
               "93", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "4"], "+", 
              FractionBox[
               RowBox[{
               "151", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "12"]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
        RowBox[{
         SubscriptBox["a", "\[Lambda]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"54", " ", 
            
            SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>", "2"]}], "-", 
           FractionBox[
            RowBox[{
            "429", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "4"], "+", 
           RowBox[{
           "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], "+", 
           
           RowBox[{"6", " ", 
            
            SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>", "2"]}], "-", 
           FractionBox[
            RowBox[{
            "143", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "4"], "+", 
           RowBox[{
           "108", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "+", 
           
           RowBox[{
           "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "+", 
           
           RowBox[{"54", " ", 
            
            SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>", "2"]}], "-", 
           FractionBox[
            RowBox[{
            "255", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "2"], "-", 
           FractionBox[
            RowBox[{
            "429", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "4"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "108", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "+", 
              RowBox[{
              "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "+", 
              RowBox[{
              "144", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "+", 
              RowBox[{
              "108", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          StyleBox[
           SubscriptBox["a", "2"],
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
            "3699", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "128"], "+", 
           FractionBox[
            RowBox[{
            "1233", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "128"], "+", 
           FractionBox[
            RowBox[{
            "3699", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "128"], "+", 
           RowBox[{"as", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["405", "4"], "-", 
              RowBox[{
              "108", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{
                "135", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\
\>"}], "4"]}], "-", 
              FractionBox[
               RowBox[{
               "45", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "4"], "-", 
              FractionBox[
               RowBox[{
               "135", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "4"]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>"}],
            "+", 
           RowBox[{
            SubscriptBox["a", "\[Lambda]"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["283", "32"], "+", 
              RowBox[{
              "51", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"as", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
             "145", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "2"]}], "+", 
           RowBox[{
           "57", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ud\\)]\\)\"\>"}],
            "-", 
           FractionBox[
            RowBox[{
            "145", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "-", 
              RowBox[{
              "48", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "+", 
              RowBox[{
              "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>"}],
            "+", 
           RowBox[{
            SubscriptBox["a", "\[Lambda]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "204", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "+", 
              RowBox[{
              "204", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "192"}], 
                  " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}],
                  "-", 
                 RowBox[{
                 "192", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}], 
               " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         StyleBox[
          SubscriptBox["a", "2"],
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"81", " ", 
              
              SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>", "2"]}], "4"]}], "-", 
           FractionBox[
            RowBox[{
            "21", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "16"], "-", 
           FractionBox[
            RowBox[{
            "27", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], 
            "2"], "-", 
           FractionBox[
            RowBox[{"9", " ", 
             
             SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\
\>", "2"]}], "4"], "-", 
           FractionBox[
            RowBox[{
            "7", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}],
             "16"], "-", 
           FractionBox[
            RowBox[{
            "81", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], 
            "2"], "-", 
           FractionBox[
            RowBox[{
            "27", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], 
            "2"], "-", 
           FractionBox[
            RowBox[{"81", " ", 
             
             SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\
\>", "2"]}], "4"], "-", 
           FractionBox[
            RowBox[{
            "111", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "8"], "-", 
           FractionBox[
            RowBox[{
            "21", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "16"], "+", 
           RowBox[{
            SubsuperscriptBox["a", "\[Lambda]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"229", "-", 
              RowBox[{
              "228", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
               "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "2"], "+", 
              FractionBox[
               RowBox[{
               "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "2"], "-", 
              RowBox[{
              "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "+", 
              FractionBox[
               RowBox[{
               "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "2"]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>"}],
            "+", 
           RowBox[{
            SubscriptBox["a", "\[Lambda]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{
                "285", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\
\>"}], "8"]}], "-", 
              FractionBox[
               RowBox[{
               "95", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "8"], "-", 
              FractionBox[
               RowBox[{
               "285", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "8"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "36"}], 
                  " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}],
                  "-", 
                 RowBox[{
                 "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\
\>"}], "-", 
                 RowBox[{
                 "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\
\>"}]}], ")"}], 
               " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
           RowBox[{"as", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{
                "489", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\
\>"}], "4"]}], "-", 
              FractionBox[
               RowBox[{
               "489", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "4"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                 "108", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "+", 
                 RowBox[{
                 "108", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}], 
               " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SubscriptBox["a", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"27", " ", 
              
              SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>", "2"]}], "4"]}], "+", 
           FractionBox[
            RowBox[{
            "259", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "48"], "-", 
           FractionBox[
            RowBox[{
            "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], 
            "2"], "-", 
           FractionBox[
            RowBox[{"3", " ", 
             
             SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\
\>", "2"]}], "4"], "-", 
           FractionBox[
            RowBox[{
            "81", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "16"], "-", 
           FractionBox[
            RowBox[{
            "27", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], 
            "2"], "-", 
           FractionBox[
            RowBox[{
            "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], 
            "2"], "-", 
           FractionBox[
            RowBox[{"27", " ", 
             
             SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\
\>", "2"]}], "4"], "-", 
           FractionBox[
            RowBox[{
            "31", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "8"], "+", 
           FractionBox[
            RowBox[{
            "55", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "48"], "+", 
           RowBox[{
            SubsuperscriptBox["a", "\[Lambda]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"107", "-", 
              RowBox[{
              "108", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             StyleBox[
              SubscriptBox["a", "2"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["225", "64"]}], "-", 
              FractionBox[
               RowBox[{
               "63", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "16"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              
              FractionBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>", "2"], "+", 
              FractionBox[
               RowBox[{
               "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "2"], "+", 
              RowBox[{
              "8", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "+", 
              
              FractionBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>", "2"]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>"}],
            "+", 
           RowBox[{
            SubscriptBox["a", "\[Lambda]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{
                "179", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\
\>"}], "8"]}], "+", 
              FractionBox[
               RowBox[{
               "167", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "8"], "+", 
              FractionBox[
               RowBox[{
               "25", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "8"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "28"}], 
                  " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}],
                  "-", 
                 RowBox[{
                 "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\
\>"}], "-", 
                 RowBox[{
                 "52", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\
\>"}]}], ")"}], 
               " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
           RowBox[{"as", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{
                "991", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\
\>"}], "36"]}], "-", 
              FractionBox[
               RowBox[{
               "2419", 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], 
               "36"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                 "20", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\
\>"}], "+", 
                 RowBox[{
                 "68", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\
\>"}]}], ")"}], 
               " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
           RowBox[{
            StyleBox[
             SubscriptBox["a", "2"],
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
               "1183", 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
               "64"], "+", 
              FractionBox[
               RowBox[{
               "229", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "64"], "+", 
              FractionBox[
               RowBox[{
               "1587", 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], 
               "64"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "12"}], 
                  " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}],
                  "+", 
                 RowBox[{
                 "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "-", 
                 FractionBox[
                  RowBox[{
                  "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\
\>"}], "2"]}], ")"}], 
               " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "+", 
              RowBox[{
               SubscriptBox["a", "\[Lambda]"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["121", "16"]}], "+", 
                 RowBox[{
                 "18", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.912232399838678*^9, 3.912232403816987*^9}, 
   3.912232478606511*^9, {3.912233189638839*^9, 3.912233214705233*^9}, 
   3.912233268985119*^9, 3.912233305046506*^9, 3.912233862800686*^9, {
   3.91223390953903*^9, 3.9122339775046387`*^9}, 3.9122344459726143`*^9, 
   3.912234509923259*^9},
 CellLabel->
  "Out[62]//TableForm=",ExpressionUUID->"63d4bfe6-422f-481e-be44-\
542e13a9eb65"]
}, Open  ]],

Cell[TextData[{
 "Coefficients in the limit of vanishing ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"SU", "(", "2", ")"}], "L"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d2d6d244-e262-41eb-8f9e-e65622daedd1"],
 " coupling and in the Landau gauge. The self-coupling is rescaled for \
comparison with 2312.12963"
}], "Text",
 CellChangeTimes->{{3.91223368010245*^9, 
  3.912233740277144*^9}},ExpressionUUID->"9692590c-a265-4b45-b8c7-\
b3ab0997f6b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"admQ3lCoefficientRules", " ", "/.", " ", 
      RowBox[{"xiw", "->", "0"}]}], " ", "/.", " ", 
     RowBox[{"xib", "->", "0"}]}], " ", "/.", " ", 
    RowBox[{"a2", "->", "0"}]}], " ", "/.", " ", 
   RowBox[{"alam", "->", 
    RowBox[{"\[Lambda]", "/", "6"}]}]}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.912233315312315*^9, 3.912233379278928*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"fcbee8ca-da23-4c6c-b9bf-bc91c540bdb7"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       StyleBox[
        SubscriptBox["C", "\<\"10\"\>"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], "\[Rule]", 
       FractionBox["\[Lambda]", "3"]}]},
     {
      RowBox[{
       StyleBox[
        SubscriptBox["C", "\<\"11\"\>"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           SubscriptBox["a", "1"]}], "4"]}], "+", 
        RowBox[{
        "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
        "+", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", "+", 
        RowBox[{
        "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "-", 
        FractionBox["\[Lambda]", "3"]}]}]},
     {
      RowBox[{
       StyleBox[
        SubscriptBox["C", "\<\"20\"\>"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "9"]}]}]},
     {
      RowBox[{
       StyleBox[
        SubscriptBox["C", "\<\"21\"\>"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], "\[Rule]", 
       RowBox[{
        FractionBox[
         SubsuperscriptBox["a", "1", "2"], "16"], "+", 
        RowBox[{
        "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], 
        "+", 
        RowBox[{
        "2", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], 
        "+", 
        RowBox[{
        "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], 
        "-", 
        FractionBox[
         RowBox[{
          SubscriptBox["a", "1"], " ", "\[Lambda]"}], "3"], "+", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], "-", 
           
           RowBox[{
           "4", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], 
           "-", 
           RowBox[{
           "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}], " ", "\[Lambda]"}], "+", 
        FractionBox[
         SuperscriptBox["\[Lambda]", "2"], "9"]}]}]},
     {
      RowBox[{
       SubscriptBox["C", "\<\"22\"\>"], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"425", " ", 
          SubsuperscriptBox["a", "1", "2"]}], "96"], "-", 
        FractionBox[
         RowBox[{
         "51", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], 
         "4"], "-", 
        FractionBox[
         RowBox[{
         "17", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], 
         "4"], "+", 
        RowBox[{"as", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "20", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
           "+", 
           RowBox[{
           "20", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
         "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ud\\)]\\)\"\>"}], 
         "2"], "-", 
        FractionBox[
         RowBox[{
         "51", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], 
         "4"], "+", 
        RowBox[{
         SubscriptBox["a", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
            "25", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}],
             "24"], "+", 
           FractionBox[
            RowBox[{
            "25", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}],
             "8"], "+", 
           FractionBox[
            RowBox[{
            "85", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}],
             "24"], "+", 
           FractionBox["\[Lambda]", "3"]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
           "+", 
           RowBox[{
           "4", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], 
           "+", 
           RowBox[{
           "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}], " ", "\[Lambda]"}], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "18"]}]}]},
     {
      RowBox[{
       StyleBox[
        SubscriptBox["C", "\<\"30\"\>"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], "\[Rule]", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Lambda]", "3"]}], "27"]}]},
     {
      RowBox[{
       StyleBox[
        SubscriptBox["C", "\<\"31\"\>"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], "\[Rule]", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["a", "1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "16"]}], "+", 
           FractionBox[
            RowBox[{
            "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\
\>"}], "16"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "24"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ddd\\)]\\)\"\>"}], 
           "-", 
           RowBox[{
           "8", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(lll\\)]\\)\"\>"}],
            "-", 
           RowBox[{
           "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uuu\\)]\\)\"\>"}]}], ")"}], 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>"}], 
        "+", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         SubsuperscriptBox["a", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{
           "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}], " ", "\[Lambda]"}], "+", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "24"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], "-", 
           RowBox[{
           "8", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], 
           "-", 
           RowBox[{
           "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}],
            "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "72", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "+", 
              RowBox[{
              "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "+", 
              RowBox[{
              "72", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}], " ", "\[Lambda]"}], "+", 
        RowBox[{
         FractionBox["1", "36"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "48", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
           "+", 
           RowBox[{
           "16", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], 
           "+", 
           RowBox[{
           "48", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}], " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{
         FractionBox["1", "36"], " ", 
         SubscriptBox["a", "1"], " ", 
         RowBox[{"(", 
          RowBox[{"36", "-", 
           RowBox[{
           "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\
\>"}]}], ")"}], " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{
         FractionBox["1", "216"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "256"}], "+", 
           RowBox[{
           "288", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}], " ", 
         SuperscriptBox["\[Lambda]", "3"]}]}]}]},
     {
      RowBox[{
       SubscriptBox["C", "\<\"32\"\>"], "\[Rule]", 
       RowBox[{
        RowBox[{
        "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], "-", 
        RowBox[{
        "66", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ddd\\)]\\)\"\>"}], 
        "+", 
        RowBox[{
        "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], "+", 
        RowBox[{
        "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], "+", 
        RowBox[{
        "4", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], "-", 
        RowBox[{
        "22", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(lll\\)]\\)\"\>"}], 
        "+", 
        RowBox[{
        "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "+", 
        RowBox[{
        "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "+", 
        RowBox[{
        "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(udd\\)]\\)\"\>"}], 
        "+", 
        RowBox[{
        "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], "+", 
        RowBox[{
        "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], "+", 
        RowBox[{
        "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], "+", 
        RowBox[{
        "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uud\\)]\\)\"\>"}], 
        "-", 
        RowBox[{
        "66", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uuu\\)]\\)\"\>"}], 
        "+", 
        RowBox[{
         SubsuperscriptBox["a", "1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["63", "8"], "-", 
           FractionBox[
            RowBox[{
            "27", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "16"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "72", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ddd\\)]\\)\"\>"}], "+", 
           RowBox[{
           "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(lll\\)]\\)\"\>"}], "+", 
           RowBox[{
           "72", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uuu\\)]\\)\"\>"}]}], ")"}], 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>"}], 
        "+", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "54"}], " ", 
            
            SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>", "2"]}], "+", 
           FractionBox[
            RowBox[{
            "705", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "4"], "-", 
           RowBox[{
           "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], "-", 
           
           RowBox[{"6", " ", 
            
            SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>", "2"]}], "+", 
           FractionBox[
            RowBox[{
            "235", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "4"], "-", 
           RowBox[{
           "108", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "-", 
           
           RowBox[{
           "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "-", 
           
           RowBox[{"54", " ", 
            
            SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>", "2"]}], "+", 
           FractionBox[
            RowBox[{
            "255", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "2"], "+", 
           FractionBox[
            RowBox[{
            "705", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "4"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "180"}], 
               " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], 
              "-", 
              RowBox[{
              "60", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "-", 
              RowBox[{
              "144", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "-", 
              RowBox[{
              "180", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}], " ", "\[Lambda]"}], "+", 
        RowBox[{
         FractionBox["1", "36"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "24"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], "-", 
           
           RowBox[{
           "8", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], 
           "-", 
           RowBox[{
           "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}], " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{
         FractionBox["1", "216"], " ", 
         RowBox[{"(", 
          RowBox[{"706", "-", 
           RowBox[{
           "864", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}], " ", 
         SuperscriptBox["\[Lambda]", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["a", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
             "13", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "6"]}], "+", 
           FractionBox[
            RowBox[{
            "23", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}],
             "2"], "+", 
           FractionBox[
            RowBox[{
            "53", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}],
             "6"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               
               FractionBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>", "2"]}], "-", 
              FractionBox[
               RowBox[{
               "27", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "2"], "-", 
              FractionBox[
               RowBox[{
               "25", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "2"]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>"}],
            "+", 
           RowBox[{
            FractionBox["1", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["801", "32"]}], "+", 
              FractionBox[
               RowBox[{
               "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "2"]}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], "+", 
        RowBox[{"as", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "80", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}],
            "+", 
           RowBox[{
           "80", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}],
            "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "96"}], 
               " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], 
              "-", 
              RowBox[{
              "96", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>"}],
            "+", 
           RowBox[{
            FractionBox["1", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "204"}], 
               " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
              "-", 
              RowBox[{
              "204", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                 "192", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "+", 
                 RowBox[{
                 "192", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}], 
               " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], "+", 
        RowBox[{
         SubscriptBox["a", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
             "73", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "3"]}], "+", 
           RowBox[{
           "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], 
           "-", 
           FractionBox[
            RowBox[{
            "43", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "3"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
               "17", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "2"], "-", 
              FractionBox[
               RowBox[{
               "21", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "2"], "-", 
              FractionBox[
               RowBox[{
               "7", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "2"]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>"}],
            "+", 
           RowBox[{
            FractionBox["1", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
               "179", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "8"], "-", 
              FractionBox[
               RowBox[{
               "167", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "8"], "-", 
              FractionBox[
               RowBox[{
               "25", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "8"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                 "28", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\
\>"}], "+", 
                 RowBox[{
                 "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\
\>"}], "+", 
                 RowBox[{
                 "52", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\
\>"}]}], ")"}], 
               " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}], " ", "\[Lambda]"}], "+", 
           RowBox[{
            FractionBox["1", "36"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "128"}], "+", 
              RowBox[{
              "132", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}], " ", 
            SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}]}]},
     {
      RowBox[{
       SubscriptBox["C", "\<\"33\"\>"], "\[Rule]", 
       RowBox[{
        RowBox[{
        "18", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], "+", 
        FractionBox[
         RowBox[{
         "981", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ddd\\)]\\)\"\>"}],
          "16"], "+", 
        RowBox[{
        "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], "+", 
        RowBox[{
        "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], "+", 
        RowBox[{
        "2", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], "+", 
        FractionBox[
         RowBox[{
         "327", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(lll\\)]\\)\"\>"}],
          "16"], "+", 
        RowBox[{
        "18", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "+", 
        RowBox[{
        "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "-", 
        FractionBox[
         RowBox[{
         "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ud\\)]\\)\"\>"}], "2"], 
        "-", 
        FractionBox[
         RowBox[{
         "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ud\\)]\\)\"\>"}], "2"], 
        "-", 
        FractionBox[
         RowBox[{
         "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ud\\)]\\)\"\>"}], "2"], 
        "-", 
        FractionBox[
         RowBox[{
         "57", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(udd\\)]\\)\"\>"}], 
         "16"], "+", 
        RowBox[{
        "18", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], "+", 
        RowBox[{
        "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], "+", 
        RowBox[{
        "18", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>", 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], "-", 
        FractionBox[
         RowBox[{
         "57", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uud\\)]\\)\"\>"}], 
         "16"], "+", 
        FractionBox[
         RowBox[{
         "981", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uuu\\)]\\)\"\>"}],
          "16"], "+", 
        RowBox[{
         SubsuperscriptBox["a", "1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["11839", "216"], "-", 
           FractionBox[
            RowBox[{
            "1475", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "48"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "39"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ddd\\)]\\)\"\>"}], 
           "-", 
           RowBox[{
           "13", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(lll\\)]\\)\"\>"}], "-", 
           RowBox[{
           "39", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uuu\\)]\\)\"\>"}]}], ")"}], 
         " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>"}], 
        "+", 
        RowBox[{
         SuperscriptBox["as", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
            "622", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "3"], "+", 
           FractionBox[
            RowBox[{
            "622", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "3"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "24"}], 
               " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
              "-", 
              RowBox[{
              "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"54", " ", 
            
            SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>", "2"]}], "-", 
           FractionBox[
            RowBox[{
            "429", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "4"], "+", 
           RowBox[{
           "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], "+", 
           
           RowBox[{"6", " ", 
            
            SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>", "2"]}], "-", 
           FractionBox[
            RowBox[{
            "143", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "4"], "+", 
           RowBox[{
           "108", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "+", 
           
           RowBox[{
           "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "+", 
           
           RowBox[{"54", " ", 
            
            SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>", "2"]}], "-", 
           FractionBox[
            RowBox[{
            "255", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "2"], "-", 
           FractionBox[
            RowBox[{
            "429", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "4"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "108", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "+", 
              RowBox[{
              "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "+", 
              RowBox[{
              "144", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "+", 
              RowBox[{
              "108", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}], " ", "\[Lambda]"}], "+", 
        RowBox[{
         FractionBox["1", "36"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
             "183", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "2"]}], "-", 
           FractionBox[
            RowBox[{
            "61", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}],
             "2"], "-", 
           FractionBox[
            RowBox[{
            "183", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "2"]}], ")"}], " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{
         FractionBox["1", "216"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "550"}], "+", 
           RowBox[{
           "576", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}], " ", 
         SuperscriptBox["\[Lambda]", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["a", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
             "20311", 
              " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
             "3456"]}], "-", 
           FractionBox[
            RowBox[{
            "7431", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "128"], "-", 
           FractionBox[
            RowBox[{
            "174799", 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], 
            "3456"], "+", 
           RowBox[{"as", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["165", "4"], "-", 
              RowBox[{
              "44", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{
                "23", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "12"]}], "+", 
              FractionBox[
               RowBox[{
               "93", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "4"], "+", 
              FractionBox[
               RowBox[{
               "151", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "12"]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>"}],
            "+", 
           RowBox[{
            FractionBox["1", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["911", "32"], "-", 
              RowBox[{
              "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\
\"\>"}]}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], "+", 
        RowBox[{"as", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
             "145", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "2"]}], "+", 
           RowBox[{
           "57", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ud\\)]\\)\"\>"}],
            "-", 
           FractionBox[
            RowBox[{
            "145", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "-", 
              RowBox[{
              "48", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "+", 
              RowBox[{
              "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>"}],
            "+", 
           RowBox[{
            FractionBox["1", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "204", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "+", 
              RowBox[{
              "204", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "192"}], 
                  " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}],
                  "-", 
                 RowBox[{
                 "192", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}], 
               " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], "+", 
        RowBox[{
         SubscriptBox["a", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"27", " ", 
              
              SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>", "2"]}], "4"]}], "+", 
           FractionBox[
            RowBox[{
            "259", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "48"], "-", 
           FractionBox[
            RowBox[{
            "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], 
            "2"], "-", 
           FractionBox[
            RowBox[{"3", " ", 
             
             SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\
\>", "2"]}], "4"], "-", 
           FractionBox[
            RowBox[{
            "81", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "16"], "-", 
           FractionBox[
            RowBox[{
            "27", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], 
            "2"], "-", 
           FractionBox[
            RowBox[{
            "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], 
            "2"], "-", 
           FractionBox[
            RowBox[{"27", " ", 
             
             SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\
\>", "2"]}], "4"], "-", 
           FractionBox[
            RowBox[{
            "31", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "8"], "+", 
           FractionBox[
            RowBox[{
            "55", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "48"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              
              FractionBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>", "2"], "+", 
              FractionBox[
               RowBox[{
               "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "2"], "+", 
              RowBox[{
              "8", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "+", 
              
              FractionBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>", "2"]}], ")"}], 
            " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>"}],
            "+", 
           RowBox[{"as", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{
                "991", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\
\>"}], "36"]}], "-", 
              FractionBox[
               RowBox[{
               "2419", 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], 
               "36"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                 "20", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\
\>"}], "+", 
                 RowBox[{
                 "68", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\
\>"}]}], ")"}], 
               " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{
                "179", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\
\>"}], "8"]}], "+", 
              FractionBox[
               RowBox[{
               "167", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "8"], "+", 
              FractionBox[
               RowBox[{
               "25", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "8"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "28"}], 
                  " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}],
                  "-", 
                 RowBox[{
                 "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\
\>"}], "-", 
                 RowBox[{
                 "52", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\
\>"}]}], ")"}], 
               " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}], " ", "\[Lambda]"}], "+", 
           RowBox[{
            FractionBox["1", "36"], " ", 
            RowBox[{"(", 
             RowBox[{"107", "-", 
              RowBox[{
              "108", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}], " ", 
            SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.912233328327763*^9, 3.912233348844903*^9}, 
   3.9122333800596046`*^9, 3.912233875813637*^9, {3.912233952604806*^9, 
   3.912233978916621*^9}, 3.912234447314818*^9, 3.912234520887261*^9},
 CellLabel->
  "Out[63]//TableForm=",ExpressionUUID->"62531865-5225-4ddf-9ae0-\
aaadd2bc5d08"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Full result in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "\[Xi]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "567d7c05-5c05-42b6-a53c-f6da67598923"],
 " gauge"
}], "Subsubsection",
 CellChangeTimes->{{3.912232299607998*^9, 3.912232310460165*^9}, {
  3.912233989869096*^9, 
  3.912233994528894*^9}},ExpressionUUID->"c47a71fa-4165-4818-9fcf-\
48d74c69264b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AnomDimQL3", "[", "Q", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.912234214588269*^9, 3.912234235213304*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"6323512d-77da-47aa-82f7-75ce55755f34"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"ToString", "[", "l", "]"}], " ", "<>", " ", 
        "\"\< loop \>\""}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"AnomDimQL3", "[", "Q", "]"}], ",", "h", ",", "l"}], "]"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
   RowBox[{"Frame", "->", "All"}], ",", 
   RowBox[{"Alignment", "\[Rule]", 
    RowBox[{"{", "Left", "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.912226997049507*^9, 3.912227001912325*^9}, {
  3.912233998698278*^9, 3.91223413354473*^9}, {3.9122341705960493`*^9, 
  3.912234189033538*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"37c63c35-4fca-4207-b122-6c58a370eb72"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"1 loop \"\>", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubscriptBox["a", "\[Lambda]"]}], "+", 
         FractionBox[
          RowBox[{
           SubscriptBox["a", "1"], " ", 
           StyleBox[
            SubscriptBox["\[Xi]", "B"],
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]]}], "4"], "+", 
         FractionBox[
          RowBox[{
           StyleBox[
            SubscriptBox["a", "2"],
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], " ", 
           StyleBox[
            SubscriptBox["\[Xi]", "w"],
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]]}], "4"]}], ")"}]}], "+", 
      RowBox[{"Q", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SubscriptBox["a", "1"]}], "4"]}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["a", "\[Lambda]"]}], "+", 
         RowBox[{
          StyleBox[
           SubscriptBox["a", "2"],
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["9", "4"]}], "+", 
            FractionBox[
             StyleBox[
              SubscriptBox["\[Xi]", "w"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]], "2"]}], ")"}]}], "+", 
         RowBox[{
         "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
         "+", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", "+", 
         RowBox[{
         "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}]}], 
        ")"}]}]}]},
    {"\<\"2 loop \"\>", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       SubsuperscriptBox["a", "\[Lambda]", "2"], " ", 
       SuperscriptBox["Q", "3"]}], "+", 
      RowBox[{"Q", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"425", " ", 
           SubsuperscriptBox["a", "1", "2"]}], "96"], "+", 
         RowBox[{"10", " ", 
          SubsuperscriptBox["a", "\[Lambda]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           StyleBox[
            SubscriptBox["a", "2"],
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["277", "32"]}], "+", 
            RowBox[{"2", " ", 
             StyleBox[
              SubscriptBox["\[Xi]", "w"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]]}], "+", 
            FractionBox[
             SuperscriptBox[
              StyleBox[
               SubscriptBox["\[Xi]", "w"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], "2"], "4"]}], ")"}]}], "-", 
         FractionBox[
          RowBox[{
          "51", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], 
          "4"], "-", 
         FractionBox[
          RowBox[{
          "17", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], 
          "4"], "+", 
         RowBox[{
          SubscriptBox["a", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"7", " ", 
              StyleBox[
               SubscriptBox["a", "2"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]]}], "16"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["a", "\[Lambda]"]}], "+", 
            FractionBox[
             RowBox[{
             "25", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "24"], "+", 
            FractionBox[
             RowBox[{
             "25", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "8"], "+", 
            FractionBox[
             RowBox[{
             "85", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "24"]}], ")"}]}], "+", 
         RowBox[{
          StyleBox[
           SubscriptBox["a", "2"],
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
             "45", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "8"], "+", 
            FractionBox[
             RowBox[{
             "15", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "8"], "+", 
            FractionBox[
             RowBox[{
             "45", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "8"]}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["a", "\[Lambda]"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}],
             "+", 
            RowBox[{
            "4", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], 
            "+", 
            RowBox[{
            "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}]}], "+", 
         RowBox[{"as", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "20", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}],
             "+", 
            RowBox[{
            "20", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{
          "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ud\\)]\\)\"\>"}], 
          "2"], "-", 
         FractionBox[
          RowBox[{
          "51", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], 
          "4"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SubsuperscriptBox["a", "1", "2"], "16"], "+", 
         RowBox[{
          SubscriptBox["a", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             StyleBox[
              SubscriptBox["a", "2"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]], "8"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["a", "\[Lambda]"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["a", "\[Lambda]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           StyleBox[
            SubscriptBox["a", "2"],
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["3", "16"], "+", 
            StyleBox[
             SubscriptBox["\[Xi]", "w"],
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], "+", 
            FractionBox[
             SuperscriptBox[
              StyleBox[
               SubscriptBox["\[Xi]", "w"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], "2"], "8"]}], ")"}]}], "+", 
         RowBox[{
         "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], 
         "+", 
         RowBox[{
         "2", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], 
         "+", 
         RowBox[{
          SubscriptBox["a", "\[Lambda]"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], "-", 
            RowBox[{
            "4", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], 
            "-", 
            RowBox[{
            "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}]}], "+", 
         RowBox[{
         "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}]}], 
        ")"}]}]}]},
    {"\<\"3 loop \"\>", 
     RowBox[{
      RowBox[{"64", " ", 
       SubsuperscriptBox["a", "\[Lambda]", "3"], " ", 
       SuperscriptBox["Q", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["Q", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["a", "\[Lambda]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "48", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}],
             "+", 
            RowBox[{
            "16", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}],
             "+", 
            RowBox[{
            "48", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}]}], "+", 
         RowBox[{
          StyleBox[
           SubscriptBox["a", "2"],
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]], " ", 
          SubsuperscriptBox["a", "\[Lambda]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"52", "-", 
            RowBox[{
            "48", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           StyleBox[
            SubscriptBox["a", "2"],
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], "2"], " ", 
          SubscriptBox["a", "\[Lambda]"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "-", 
            RowBox[{
            "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
         RowBox[{
          SubsuperscriptBox["a", "1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "16"]}], "+", 
            FractionBox[
             RowBox[{
             "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "16"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "24"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ddd\\)]\\)\"\>"}], 
            "-", 
            RowBox[{
            "8", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(lll\\)]\\)\"\>"}], "-", 
            RowBox[{
            "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uuu\\)]\\)\"\>"}]}], ")"}], 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>"}], 
         "+", 
         RowBox[{
          SubsuperscriptBox["a", "\[Lambda]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "256"}], "+", 
            RowBox[{
            "288", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\
\"\>"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           StyleBox[
            SubscriptBox["a", "2"],
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "16"]}], "-", 
            FractionBox[
             StyleBox[
              SubscriptBox["\[Xi]", "w"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]], "4"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["27", "16"], "-", 
               FractionBox[
                RowBox[{"3", " ", 
                 StyleBox[
                  SubscriptBox["\[Xi]", "w"],
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]]}], "2"]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["a", "\[Lambda]"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "24"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], 
            "-", 
            RowBox[{
            "8", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}],
             "-", 
            RowBox[{
            "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "72", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "+", 
               RowBox[{
               "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "+", 
               RowBox[{
               "72", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
         RowBox[{
          SubsuperscriptBox["a", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["a", "\[Lambda]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{
               "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
            RowBox[{
             StyleBox[
              SubscriptBox["a", "2"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["3", "16"]}], "+", 
               FractionBox[
                RowBox[{
                "27", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\
\\)\"\>"}], "16"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["a", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubsuperscriptBox["a", "\[Lambda]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"36", "-", 
               RowBox[{
               "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
            RowBox[{
             StyleBox[
              SubscriptBox["a", "2"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]], " ", 
             SubscriptBox["a", "\[Lambda]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{
               "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              StyleBox[
               SubscriptBox["a", "2"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["3", "16"]}], "+", 
               FractionBox[
                RowBox[{
                "27", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\
\\)\"\>"}], "16"]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], "-", 
         RowBox[{
         "66", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ddd\\)]\\)\"\>"}], 
         "+", 
         RowBox[{
         "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], "+", 
         RowBox[{
         "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], "+", 
         RowBox[{
         "4", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], "-", 
         RowBox[{
         "22", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(lll\\)]\\)\"\>"}], 
         "+", 
         RowBox[{
          SubsuperscriptBox["a", "\[Lambda]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "24"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], "-", 
            RowBox[{
            "8", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], 
            "-", 
            RowBox[{
            "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}]}], "+", 
         RowBox[{
         "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "+", 
         RowBox[{
         "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "+", 
         RowBox[{
         "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(udd\\)]\\)\"\>"}], 
         "+", 
         RowBox[{
         "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], "+", 
         RowBox[{
         "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], "+", 
         RowBox[{
         "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], "+", 
         RowBox[{
         "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uud\\)]\\)\"\>"}], 
         "-", 
         RowBox[{
         "66", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uuu\\)]\\)\"\>"}], 
         "+", 
         RowBox[{
          SubsuperscriptBox["a", "\[Lambda]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"706", "-", 
            RowBox[{
            "864", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\
\"\>"}]}], ")"}]}], "+", 
         RowBox[{
          SubsuperscriptBox["a", "1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["63", "8"], "-", 
            FractionBox[
             RowBox[{
             "27", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\
\"\>"}], "16"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "72", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ddd\\)]\\)\"\>"}], "+", 
            RowBox[{
            "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(lll\\)]\\)\"\>"}], "+", 
            RowBox[{
            "72", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uuu\\)]\\)\"\>"}]}], ")"}], 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>"}], 
         "+", 
         RowBox[{
          SuperscriptBox[
           StyleBox[
            SubscriptBox["a", "2"],
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["133", "8"]}], "+", 
            FractionBox[
             RowBox[{"83", " ", 
              StyleBox[
               SubscriptBox["\[Xi]", "w"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]]}], "64"], "+", 
            FractionBox[
             RowBox[{"39", " ", 
              SuperscriptBox[
               StyleBox[
                SubscriptBox["\[Xi]", "w"],
                StripOnInput->False,
                LineColor->RGBColor[0, 0, 1],
                FrontFaceColor->RGBColor[0, 0, 1],
                BackFaceColor->RGBColor[0, 0, 1],
                GraphicsColor->RGBColor[0, 0, 1],
                FontColor->RGBColor[0, 0, 1]], "2"]}], "32"], "+", 
            FractionBox[
             RowBox[{"5", " ", 
              SuperscriptBox[
               StyleBox[
                SubscriptBox["\[Xi]", "w"],
                StripOnInput->False,
                LineColor->RGBColor[0, 0, 1],
                FrontFaceColor->RGBColor[0, 0, 1],
                BackFaceColor->RGBColor[0, 0, 1],
                GraphicsColor->RGBColor[0, 0, 1],
                FontColor->RGBColor[0, 0, 1]], "3"]}], "16"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["465", "16"], "-", 
               FractionBox[
                RowBox[{"3", " ", 
                 StyleBox[
                  SubscriptBox["\[Xi]", "w"],
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]]}], "2"], "+", 
               FractionBox[
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  StyleBox[
                   SubscriptBox["\[Xi]", "w"],
                   StripOnInput->False,
                   LineColor->RGBColor[0, 0, 1],
                   FrontFaceColor->RGBColor[0, 0, 1],
                   BackFaceColor->RGBColor[0, 0, 1],
                   GraphicsColor->RGBColor[0, 0, 1],
                   FontColor->RGBColor[0, 0, 1]], "2"]}], "8"]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           StyleBox[
            SubscriptBox["a", "2"],
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
             "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}],
              "2"], "+", 
            FractionBox[
             RowBox[{
             "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}],
              "2"], "+", 
            FractionBox[
             RowBox[{
             "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}],
              "2"], "+", 
            RowBox[{
             SubscriptBox["a", "\[Lambda]"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["111", "32"], "-", 
               FractionBox[
                RowBox[{
                "105", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "2"]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                 "27", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\
\>"}], "2"]}], "-", 
               FractionBox[
                RowBox[{
                "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "2"], "-", 
               FractionBox[
                RowBox[{
                "27", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "2"]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["a", "\[Lambda]"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "54"}], " ", 
             
             SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\
\>", "2"]}], "+", 
            FractionBox[
             RowBox[{
             "705", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "4"], "-", 
            RowBox[{
            "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], "-", 
            RowBox[{"6", " ", 
             
             SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\
\>", "2"]}], "+", 
            FractionBox[
             RowBox[{
             "235", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "4"], "-", 
            RowBox[{
            "108", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "-", 
            RowBox[{
            "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "-", 
            RowBox[{"54", " ", 
             
             SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\
\>", "2"]}], "+", 
            FractionBox[
             RowBox[{
             "255", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "2"], "+", 
            FractionBox[
             RowBox[{
             "705", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "4"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "180"}], 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], 
               "-", 
               RowBox[{
               "60", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "-", 
               RowBox[{
               "144", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ud\\)]\\)\"\
\>"}], "-", 
               RowBox[{
               "180", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\
\>"}]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
         RowBox[{
          SubsuperscriptBox["a", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
              "13", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "6"]}], "+", 
            FractionBox[
             RowBox[{
             "23", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "2"], "+", 
            FractionBox[
             RowBox[{
             "53", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "6"], "+", 
            RowBox[{
             StyleBox[
              SubscriptBox["a", "2"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["213", "16"], "-", 
               FractionBox[
                RowBox[{
                "93", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\
\\)\"\>"}], "16"]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                
                FractionBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\
\>", "2"]}], "-", 
               FractionBox[
                RowBox[{
                "27", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "2"], "-", 
               FractionBox[
                RowBox[{
                "25", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "2"]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "+", 
            RowBox[{
             SubscriptBox["a", "\[Lambda]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["801", "32"]}], "+", 
               FractionBox[
                RowBox[{
                "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          StyleBox[
           SubscriptBox["a", "2"],
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "51"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], 
            "-", 
            RowBox[{
            "17", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "+", 
            RowBox[{
            "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ud\\)]\\)\"\>"}],
             "-", 
            RowBox[{
            "51", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                "45", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\
\>"}], "2"], "+", 
               FractionBox[
                RowBox[{
                "15", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\
\>"}], "2"], "+", 
               RowBox[{
               "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "+", 
               FractionBox[
                RowBox[{
                "45", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\
\>"}], "2"]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "+", 
            RowBox[{
             SubsuperscriptBox["a", "\[Lambda]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "236"}], "+", 
               RowBox[{
               "276", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\
\\)\"\>"}]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["a", "\[Lambda]"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                "285", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\
\>"}], "8"], "+", 
               FractionBox[
                RowBox[{
                "95", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "8"], "+", 
               FractionBox[
                RowBox[{
                "285", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\
\>"}], "8"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                  "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "+", 
                  RowBox[{
                  "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "+", 
                  RowBox[{
                  "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}], 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["a", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
              "73", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "3"]}], "+", 
            RowBox[{
            "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}],
             "-", 
            FractionBox[
             RowBox[{
             "43", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "3"], "+", 
            RowBox[{
             SuperscriptBox[
              StyleBox[
               SubscriptBox["a", "2"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["195", "16"], "-", 
               FractionBox[
                RowBox[{
                "117", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "16"]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                "17", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\
\>"}], "2"], "-", 
               FractionBox[
                RowBox[{
                "21", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\
\>"}], "2"], "-", 
               FractionBox[
                RowBox[{
                "7", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "2"]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "+", 
            RowBox[{
             SubsuperscriptBox["a", "\[Lambda]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "128"}], "+", 
               RowBox[{
               "132", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\
\\)\"\>"}]}], ")"}]}], "+", 
            RowBox[{
             StyleBox[
              SubscriptBox["a", "2"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
               "-", 
               RowBox[{
               "10", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "-", 
               RowBox[{
               "19", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "+", 
               RowBox[{
                SubscriptBox["a", "\[Lambda]"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["231", "16"], "-", 
                  RowBox[{
                  "21", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                  "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\
\>"}], "+", 
                  RowBox[{
                  "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\
\>"}], "+", 
                  RowBox[{
                  "15", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}], 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["a", "\[Lambda]"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                "179", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\
\>"}], "8"], "-", 
               FractionBox[
                RowBox[{
                "167", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\
\>"}], "8"], "-", 
               FractionBox[
                RowBox[{
                "25", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "8"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                  "28", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "+", 
                  RowBox[{
                  "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "+", 
                  RowBox[{
                  "52", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}], 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"as", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "80", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "+", 
            RowBox[{
            "80", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "96"}], 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], 
               "-", 
               RowBox[{
               "96", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "+", 
            RowBox[{
             SubscriptBox["a", "\[Lambda]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "204"}], 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
               "-", 
               RowBox[{
               "204", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                  "192", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\
\"\>"}], "+", 
                  RowBox[{
                  "192", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\
\"\>"}]}], ")"}], 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"Q", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "18", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], "+", 
         FractionBox[
          RowBox[{
          "981", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ddd\\)]\\)\"\>"}], "16"], "+", 
         RowBox[{
         "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], "+", 
         RowBox[{
         "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], "+", 
         RowBox[{
         "2", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], "+", 
         FractionBox[
          RowBox[{
          "327", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(lll\\)]\\)\"\>"}], "16"], "+", 
         RowBox[{
          SubsuperscriptBox["a", "\[Lambda]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
              "183", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "2"]}], "-", 
            FractionBox[
             RowBox[{
             "61", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "2"], "-", 
            FractionBox[
             RowBox[{
             "183", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "2"]}], ")"}]}], "+", 
         RowBox[{
         "18", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "+", 
         RowBox[{
         "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "-", 
         FractionBox[
          RowBox[{
          "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
           " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ud\\)]\\)\"\>"}], "2"],
          "-", 
         FractionBox[
          RowBox[{
          "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
           " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ud\\)]\\)\"\>"}], "2"],
          "-", 
         FractionBox[
          RowBox[{
          "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>", 
           " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ud\\)]\\)\"\>"}], "2"],
          "-", 
         FractionBox[
          RowBox[{
          "57", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(udd\\)]\\)\"\>"}],
           "16"], "+", 
         RowBox[{
         "18", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], "+", 
         RowBox[{
         "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], "+", 
         RowBox[{
         "18", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], "-", 
         FractionBox[
          RowBox[{
          "57", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uud\\)]\\)\"\>"}],
           "16"], "+", 
         FractionBox[
          RowBox[{
          "981", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uuu\\)]\\)\"\>"}], "16"], "+", 
         RowBox[{
          SubsuperscriptBox["a", "1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["11839", "216"], "-", 
            FractionBox[
             RowBox[{
             "1475", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "48"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "39"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ddd\\)]\\)\"\>"}], 
            "-", 
            RowBox[{
            "13", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(lll\\)]\\)\"\>"}], "-", 
            RowBox[{
            "39", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uuu\\)]\\)\"\>"}]}], ")"}], 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>"}], 
         "+", 
         RowBox[{
          SubsuperscriptBox["a", "\[Lambda]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "550"}], "+", 
            RowBox[{
            "576", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\
\"\>"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           StyleBox[
            SubscriptBox["a", "2"],
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["16469", "576"], "+", 
            FractionBox[
             RowBox[{"115", " ", 
              StyleBox[
               SubscriptBox["\[Xi]", "w"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]]}], "32"], "+", 
            FractionBox[
             RowBox[{"39", " ", 
              SuperscriptBox[
               StyleBox[
                SubscriptBox["\[Xi]", "w"],
                StripOnInput->False,
                LineColor->RGBColor[0, 0, 1],
                FrontFaceColor->RGBColor[0, 0, 1],
                BackFaceColor->RGBColor[0, 0, 1],
                GraphicsColor->RGBColor[0, 0, 1],
                FontColor->RGBColor[0, 0, 1]], "2"]}], "16"], "+", 
            FractionBox[
             RowBox[{"5", " ", 
              SuperscriptBox[
               StyleBox[
                SubscriptBox["\[Xi]", "w"],
                StripOnInput->False,
                LineColor->RGBColor[0, 0, 1],
                FrontFaceColor->RGBColor[0, 0, 1],
                BackFaceColor->RGBColor[0, 0, 1],
                GraphicsColor->RGBColor[0, 0, 1],
                FontColor->RGBColor[0, 0, 1]], "3"]}], "8"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["1461", "16"], "+", 
               RowBox[{"3", " ", 
                StyleBox[
                 SubscriptBox["\[Xi]", "w"],
                 StripOnInput->False,
                 LineColor->RGBColor[0, 0, 1],
                 FrontFaceColor->RGBColor[0, 0, 1],
                 BackFaceColor->RGBColor[0, 0, 1],
                 GraphicsColor->RGBColor[0, 0, 1],
                 FontColor->RGBColor[0, 0, 1]]}], "+", 
               FractionBox[
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  StyleBox[
                   SubscriptBox["\[Xi]", "w"],
                   StripOnInput->False,
                   LineColor->RGBColor[0, 0, 1],
                   FrontFaceColor->RGBColor[0, 0, 1],
                   BackFaceColor->RGBColor[0, 0, 1],
                   GraphicsColor->RGBColor[0, 0, 1],
                   FontColor->RGBColor[0, 0, 1]], "2"]}], "4"]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["as", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
             "622", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "3"], "+", 
            FractionBox[
             RowBox[{
             "622", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "3"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "24"}], 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
               "-", 
               RowBox[{
               "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
         RowBox[{
          SubsuperscriptBox["a", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
              "20311", 
               " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
              "3456"]}], "-", 
            FractionBox[
             RowBox[{
             "7431", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "128"], "-", 
            FractionBox[
             RowBox[{
             "174799", 
              " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], 
             "3456"], "+", 
            RowBox[{"as", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["165", "4"], "-", 
               RowBox[{
               "44", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
            RowBox[{
             StyleBox[
              SubscriptBox["a", "2"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["267", "32"]}], "-", 
               FractionBox[
                RowBox[{
                "69", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\
\\)\"\>"}], "16"]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["a", "\[Lambda]"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["911", "32"], "-", 
               RowBox[{
               "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                 "23", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\
\>"}], "12"]}], "+", 
               FractionBox[
                RowBox[{
                "93", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "4"], "+", 
               FractionBox[
                RowBox[{
                "151", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\
\>"}], "12"]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["a", "\[Lambda]"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"54", " ", 
             
             SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\
\>", "2"]}], "-", 
            FractionBox[
             RowBox[{
             "429", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "4"], "+", 
            RowBox[{
            "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], "+", 
            RowBox[{"6", " ", 
             
             SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\
\>", "2"]}], "-", 
            FractionBox[
             RowBox[{
             "143", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "4"], "+", 
            RowBox[{
            "108", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "+", 
            RowBox[{
            "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "+", 
            RowBox[{"54", " ", 
             
             SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\
\>", "2"]}], "-", 
            FractionBox[
             RowBox[{
             "255", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "2"], "-", 
            FractionBox[
             RowBox[{
             "429", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "4"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "108", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\
\>"}], "+", 
               RowBox[{
               "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "+", 
               RowBox[{
               "144", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ud\\)]\\)\"\
\>"}], "+", 
               RowBox[{
               "108", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\
\>"}]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           StyleBox[
            SubscriptBox["a", "2"],
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
             "3699", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "128"], "+", 
            FractionBox[
             RowBox[{
             "1233", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "128"], "+", 
            FractionBox[
             RowBox[{
             "3699", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "128"], "+", 
            RowBox[{"as", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["405", "4"], "-", 
               RowBox[{
               "108", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\
\\)\"\>"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                 "135", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "4"]}], "-", 
               FractionBox[
                RowBox[{
                "45", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "4"], "-", 
               FractionBox[
                RowBox[{
                "135", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\
\>"}], "4"]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "+", 
            RowBox[{
             SubscriptBox["a", "\[Lambda]"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["283", "32"], "+", 
               RowBox[{
               "51", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"as", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
              "145", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "2"]}], "+", 
            RowBox[{
            "57", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "-", 
            FractionBox[
             RowBox[{
             "145", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "2"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "-", 
               RowBox[{
               "48", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "+", 
               RowBox[{
               "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "+", 
            RowBox[{
             SubscriptBox["a", "\[Lambda]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "204", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "+", 
               RowBox[{
               "204", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "192"}], 
                   " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "-", 
                  RowBox[{
                  "192", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\
\"\>"}]}], ")"}], 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          StyleBox[
           SubscriptBox["a", "2"],
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"81", " ", 
               
               SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\
\"\>", "2"]}], "4"]}], "-", 
            FractionBox[
             RowBox[{
             "21", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "16"], "-", 
            FractionBox[
             RowBox[{
             "27", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
              " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], 
             "2"], "-", 
            FractionBox[
             RowBox[{"9", " ", 
              
              SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>", "2"]}], "4"], "-", 
            FractionBox[
             RowBox[{
             "7", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "16"], "-", 
            FractionBox[
             RowBox[{
             "81", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
              " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], 
             "2"], "-", 
            FractionBox[
             RowBox[{
             "27", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
              " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], 
             "2"], "-", 
            FractionBox[
             RowBox[{"81", " ", 
              
              SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>", "2"]}], "4"], "-", 
            FractionBox[
             RowBox[{
             "111", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "8"], "-", 
            FractionBox[
             RowBox[{
             "21", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "16"], "+", 
            RowBox[{
             SubsuperscriptBox["a", "\[Lambda]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"229", "-", 
               RowBox[{
               "228", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\
\\)\"\>"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "2"], "+", 
               FractionBox[
                RowBox[{
                "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "2"], "-", 
               RowBox[{
               "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "+", 
               FractionBox[
                RowBox[{
                "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "2"]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "+", 
            RowBox[{
             SubscriptBox["a", "\[Lambda]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                 "285", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "8"]}], "-", 
               FractionBox[
                RowBox[{
                "95", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "8"], "-", 
               FractionBox[
                RowBox[{
                "285", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\
\>"}], "8"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "36"}], 
                   " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "-", 
                  RowBox[{
                  "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "-", 
                  RowBox[{
                  "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}], 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
            RowBox[{"as", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                 "489", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "4"]}], "-", 
               FractionBox[
                RowBox[{
                "489", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\
\>"}], "4"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                  "108", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\
\"\>"}], "+", 
                  RowBox[{
                  "108", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\
\"\>"}]}], ")"}], 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["a", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"27", " ", 
               
               SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\
\"\>", "2"]}], "4"]}], "+", 
            FractionBox[
             RowBox[{
             "259", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "48"], "-", 
            FractionBox[
             RowBox[{
             "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
              " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], 
             "2"], "-", 
            FractionBox[
             RowBox[{"3", " ", 
              
              SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>", "2"]}], "4"], "-", 
            FractionBox[
             RowBox[{
             "81", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "16"], "-", 
            FractionBox[
             RowBox[{
             "27", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
              " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], 
             "2"], "-", 
            FractionBox[
             RowBox[{
             "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
              " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], 
             "2"], "-", 
            FractionBox[
             RowBox[{"27", " ", 
              
              SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>", "2"]}], "4"], "-", 
            FractionBox[
             RowBox[{
             "31", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "8"], "+", 
            FractionBox[
             RowBox[{
             "55", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "48"], "+", 
            RowBox[{
             SubsuperscriptBox["a", "\[Lambda]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"107", "-", 
               RowBox[{
               "108", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\
\\)\"\>"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              StyleBox[
               SubscriptBox["a", "2"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["225", "64"]}], "-", 
               FractionBox[
                RowBox[{
                "63", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\
\\)\"\>"}], "16"]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               
               FractionBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\
\>", "2"], "+", 
               FractionBox[
                RowBox[{
                "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "2"], "+", 
               RowBox[{
               "8", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "+", 
               
               FractionBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\
\>", "2"]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "+", 
            RowBox[{
             SubscriptBox["a", "\[Lambda]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                 "179", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "8"]}], "+", 
               FractionBox[
                RowBox[{
                "167", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\
\>"}], "8"], "+", 
               FractionBox[
                RowBox[{
                "25", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "8"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "28"}], 
                   " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "-", 
                  RowBox[{
                  "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "-", 
                  RowBox[{
                  "52", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}], 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
            RowBox[{"as", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                 "991", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "36"]}], "-", 
               FractionBox[
                RowBox[{
                "2419", 
                 " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], 
                "36"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                  "20", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "+", 
                  RowBox[{
                  "68", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}], 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
            RowBox[{
             StyleBox[
              SubscriptBox["a", "2"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                "1183", 
                 " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
                "64"], "+", 
               FractionBox[
                RowBox[{
                "229", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\
\>"}], "64"], "+", 
               FractionBox[
                RowBox[{
                "1587", 
                 " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], 
                "64"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "12"}], 
                   " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "+", 
                  RowBox[{
                  "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\
\>"}], "-", 
                  FractionBox[
                   RowBox[{
                   "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "2"]}], ")"}], 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "+", 
               RowBox[{
                SubscriptBox["a", "\[Lambda]"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["121", "16"]}], "+", 
                  RowBox[{
                  "18", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.912227002381241*^9, 3.912227054477803*^9, {3.912227088187828*^9, 
   3.9122271169827023`*^9}, 3.912227204908268*^9, 3.912227265748992*^9, 
   3.9122323129221907`*^9, {3.912233983336488*^9, 3.912234018054316*^9}, {
   3.912234052341638*^9, 3.91223413440221*^9}, {3.912234174626388*^9, 
   3.912234189390696*^9}, 3.912234238448369*^9, 3.912234457598988*^9, 
   3.9122345247018337`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"6026ad23-f1c6-4800-a02e-5f3d2758bfdd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Full result in Landau gauge with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", "2"], "=", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2fa53d5e-81ab-408a-8395-3190587f7f09"],
 " with rescaled \[Lambda]\[Rule]\[Lambda]/6"
}], "Subsubsection",
 CellChangeTimes->{{3.912232299607998*^9, 3.912232310460165*^9}, {
  3.912232353388521*^9, 3.912232357121468*^9}, {3.912233764077581*^9, 
  3.9122337706043043`*^9}, {3.912234277397936*^9, 
  3.912234295432622*^9}},ExpressionUUID->"8e8d9a16-0db4-4dc3-8136-\
910dcce6fcd1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"AnomDimQL3", "[", "Q", "]"}], " ", "/.", " ", 
      RowBox[{"xib", "->", "0"}]}], " ", "/.", " ", 
     RowBox[{"xiw", "->", "0"}]}], " ", "/.", " ", 
    RowBox[{"a2", "->", "0"}]}], " ", "/.", " ", 
   RowBox[{"alam", "->", 
    RowBox[{"\[Lambda]", "/", "6"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.912226997049507*^9, 3.912227001912325*^9}, {
  3.912232358779749*^9, 3.912232364128326*^9}, {3.912233772751939*^9, 
  3.9122337752805843`*^9}, {3.912234264476143*^9, 3.9122342655948544`*^9}, {
  3.9122342976315823`*^9, 3.912234301199337*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"d11b417f-b57e-48a3-a60b-fea0deae875d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"ToString", "[", "l", "]"}], " ", "<>", " ", 
        "\"\< loop \>\""}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"AnomDimQL3", "[", "Q", "]"}], "/.", " ", 
             RowBox[{"xib", "->", "0"}]}], " ", "/.", " ", 
            RowBox[{"xiw", "->", "0"}]}], " ", "/.", " ", 
           RowBox[{"a2", "->", "0"}]}], " ", "/.", " ", 
          RowBox[{"alam", "->", 
           RowBox[{"\[Lambda]", "/", "6"}]}]}], ",", "h", ",", "l"}], "]"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
   RowBox[{"Frame", "->", "All"}], ",", 
   RowBox[{"Alignment", "\[Rule]", 
    RowBox[{"{", "Left", "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{3.912234306858199*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"1885ea4d-7ee1-449d-a7a6-67bc350ccf78"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"1 loop \"\>", 
     RowBox[{
      RowBox[{"Q", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SubscriptBox["a", "1"]}], "4"]}], "+", 
         RowBox[{
         "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
         "+", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", "+", 
         RowBox[{
         "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], 
         "-", 
         FractionBox["\[Lambda]", "3"]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["Q", "2"], " ", "\[Lambda]"}], "3"]}]},
    {"\<\"2 loop \"\>", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", "9"]}], " ", 
       SuperscriptBox["Q", "3"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SubsuperscriptBox["a", "1", "2"], "16"], "+", 
         RowBox[{
         "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], 
         "+", 
         RowBox[{
         "2", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], 
         "+", 
         RowBox[{
         "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], 
         "-", 
         FractionBox[
          RowBox[{
           SubscriptBox["a", "1"], " ", "\[Lambda]"}], "3"], "+", 
         RowBox[{
          FractionBox["1", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], "-", 
            RowBox[{
            "4", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], 
            "-", 
            RowBox[{
            "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}], " ", "\[Lambda]"}], "+", 
         FractionBox[
          SuperscriptBox["\[Lambda]", "2"], "9"]}], ")"}]}], "+", 
      RowBox[{"Q", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"425", " ", 
           SubsuperscriptBox["a", "1", "2"]}], "96"], "-", 
         FractionBox[
          RowBox[{
          "51", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], 
          "4"], "-", 
         FractionBox[
          RowBox[{
          "17", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], 
          "4"], "+", 
         RowBox[{"as", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "20", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}],
             "+", 
            RowBox[{
            "20", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{
          "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ud\\)]\\)\"\>"}], 
          "2"], "-", 
         FractionBox[
          RowBox[{
          "51", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], 
          "4"], "+", 
         RowBox[{
          SubscriptBox["a", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
             "25", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "24"], "+", 
            FractionBox[
             RowBox[{
             "25", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "8"], "+", 
            FractionBox[
             RowBox[{
             "85", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "24"], "+", 
            FractionBox["\[Lambda]", "3"]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}],
             "+", 
            RowBox[{
            "4", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], 
            "+", 
            RowBox[{
            "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}], " ", "\[Lambda]"}], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "18"]}], ")"}]}]}]},
    {"\<\"3 loop \"\>", 
     RowBox[{
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["Q", "4"], " ", 
        SuperscriptBox["\[Lambda]", "3"]}], "27"], "+", 
      RowBox[{
       SuperscriptBox["Q", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["a", "1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "16"]}], "+", 
            FractionBox[
             RowBox[{
             "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "16"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "24"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ddd\\)]\\)\"\>"}], 
            "-", 
            RowBox[{
            "8", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(lll\\)]\\)\"\>"}], "-", 
            RowBox[{
            "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uuu\\)]\\)\"\>"}]}], ")"}], 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>"}], 
         "+", 
         RowBox[{
          FractionBox["1", "6"], " ", 
          SubsuperscriptBox["a", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{
            "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\
\>"}]}], ")"}], " ", "\[Lambda]"}], "+", 
         RowBox[{
          FractionBox["1", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "24"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], 
            "-", 
            RowBox[{
            "8", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}],
             "-", 
            RowBox[{
            "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "72", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "+", 
               RowBox[{
               "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "+", 
               RowBox[{
               "72", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}], " ", "\[Lambda]"}], "+", 
         RowBox[{
          FractionBox["1", "36"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "48", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}],
             "+", 
            RowBox[{
            "16", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}],
             "+", 
            RowBox[{
            "48", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}], " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{
          FractionBox["1", "36"], " ", 
          SubscriptBox["a", "1"], " ", 
          RowBox[{"(", 
           RowBox[{"36", "-", 
            RowBox[{
            "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}], " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{
          FractionBox["1", "216"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "256"}], "+", 
            RowBox[{
            "288", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\
\"\>"}]}], ")"}], " ", 
          SuperscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
      RowBox[{"Q", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "18", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], "+", 
         FractionBox[
          RowBox[{
          "981", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ddd\\)]\\)\"\>"}], "16"], "+", 
         RowBox[{
         "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], "+", 
         RowBox[{
         "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], "+", 
         RowBox[{
         "2", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], "+", 
         FractionBox[
          RowBox[{
          "327", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(lll\\)]\\)\"\>"}], "16"], "+", 
         RowBox[{
         "18", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "+", 
         RowBox[{
         "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "-", 
         FractionBox[
          RowBox[{
          "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
           " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ud\\)]\\)\"\>"}], "2"],
          "-", 
         FractionBox[
          RowBox[{
          "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
           " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ud\\)]\\)\"\>"}], "2"],
          "-", 
         FractionBox[
          RowBox[{
          "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>", 
           " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ud\\)]\\)\"\>"}], "2"],
          "-", 
         FractionBox[
          RowBox[{
          "57", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(udd\\)]\\)\"\>"}],
           "16"], "+", 
         RowBox[{
         "18", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], "+", 
         RowBox[{
         "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], "+", 
         RowBox[{
         "18", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], "-", 
         FractionBox[
          RowBox[{
          "57", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uud\\)]\\)\"\>"}],
           "16"], "+", 
         FractionBox[
          RowBox[{
          "981", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uuu\\)]\\)\"\>"}], "16"], "+", 
         RowBox[{
          SubsuperscriptBox["a", "1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["11839", "216"], "-", 
            FractionBox[
             RowBox[{
             "1475", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "48"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "39"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ddd\\)]\\)\"\>"}], 
            "-", 
            RowBox[{
            "13", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(lll\\)]\\)\"\>"}], "-", 
            RowBox[{
            "39", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uuu\\)]\\)\"\>"}]}], ")"}], 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>"}], 
         "+", 
         RowBox[{
          SuperscriptBox["as", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
             "622", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "3"], "+", 
            FractionBox[
             RowBox[{
             "622", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "3"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "24"}], 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
               "-", 
               RowBox[{
               "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"54", " ", 
             
             SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\
\>", "2"]}], "-", 
            FractionBox[
             RowBox[{
             "429", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "4"], "+", 
            RowBox[{
            "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], "+", 
            RowBox[{"6", " ", 
             
             SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\
\>", "2"]}], "-", 
            FractionBox[
             RowBox[{
             "143", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "4"], "+", 
            RowBox[{
            "108", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "+", 
            RowBox[{
            "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "+", 
            RowBox[{"54", " ", 
             
             SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\
\>", "2"]}], "-", 
            FractionBox[
             RowBox[{
             "255", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "2"], "-", 
            FractionBox[
             RowBox[{
             "429", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "4"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "108", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\
\>"}], "+", 
               RowBox[{
               "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "+", 
               RowBox[{
               "144", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ud\\)]\\)\"\
\>"}], "+", 
               RowBox[{
               "108", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\
\>"}]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}], " ", "\[Lambda]"}], "+", 
         RowBox[{
          FractionBox["1", "36"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
              "183", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "2"]}], "-", 
            FractionBox[
             RowBox[{
             "61", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "2"], "-", 
            FractionBox[
             RowBox[{
             "183", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "2"]}], ")"}], " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{
          FractionBox["1", "216"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "550"}], "+", 
            RowBox[{
            "576", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\
\"\>"}]}], ")"}], " ", 
          SuperscriptBox["\[Lambda]", "3"]}], "+", 
         RowBox[{
          SubsuperscriptBox["a", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
              "20311", 
               " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
              "3456"]}], "-", 
            FractionBox[
             RowBox[{
             "7431", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "128"], "-", 
            FractionBox[
             RowBox[{
             "174799", 
              " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], 
             "3456"], "+", 
            RowBox[{"as", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["165", "4"], "-", 
               RowBox[{
               "44", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                 "23", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\
\>"}], "12"]}], "+", 
               FractionBox[
                RowBox[{
                "93", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "4"], "+", 
               FractionBox[
                RowBox[{
                "151", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\
\>"}], "12"]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "+", 
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["911", "32"], "-", 
               RowBox[{
               "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], "+", 
         RowBox[{"as", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
              "145", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "2"]}], "+", 
            RowBox[{
            "57", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "-", 
            FractionBox[
             RowBox[{
             "145", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "2"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "-", 
               RowBox[{
               "48", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "+", 
               RowBox[{
               "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "+", 
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "204", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "+", 
               RowBox[{
               "204", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "192"}], 
                   " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "-", 
                  RowBox[{
                  "192", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\
\"\>"}]}], ")"}], 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["a", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"27", " ", 
               
               SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\
\"\>", "2"]}], "4"]}], "+", 
            FractionBox[
             RowBox[{
             "259", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "48"], "-", 
            FractionBox[
             RowBox[{
             "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
              " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], 
             "2"], "-", 
            FractionBox[
             RowBox[{"3", " ", 
              
              SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>", "2"]}], "4"], "-", 
            FractionBox[
             RowBox[{
             "81", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "16"], "-", 
            FractionBox[
             RowBox[{
             "27", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
              " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], 
             "2"], "-", 
            FractionBox[
             RowBox[{
             "9", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
              " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], 
             "2"], "-", 
            FractionBox[
             RowBox[{"27", " ", 
              
              SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>", "2"]}], "4"], "-", 
            FractionBox[
             RowBox[{
             "31", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "8"], "+", 
            FractionBox[
             RowBox[{
             "55", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "48"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               
               FractionBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\
\>", "2"], "+", 
               FractionBox[
                RowBox[{
                "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "2"], "+", 
               RowBox[{
               "8", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "+", 
               
               FractionBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\
\>", "2"]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "+", 
            RowBox[{"as", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                 "991", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "36"]}], "-", 
               FractionBox[
                RowBox[{
                "2419", 
                 " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], 
                "36"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                  "20", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "+", 
                  RowBox[{
                  "68", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}], 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                 "179", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "8"]}], "+", 
               FractionBox[
                RowBox[{
                "167", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\
\>"}], "8"], "+", 
               FractionBox[
                RowBox[{
                "25", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "8"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "28"}], 
                   " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "-", 
                  RowBox[{
                  "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "-", 
                  RowBox[{
                  "52", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}], 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}], " ", "\[Lambda]"}], "+", 
            RowBox[{
             FractionBox["1", "36"], " ", 
             RowBox[{"(", 
              RowBox[{"107", "-", 
               RowBox[{
               "108", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\
\\)\"\>"}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], "-", 
         RowBox[{
         "66", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ddd\\)]\\)\"\>"}], 
         "+", 
         RowBox[{
         "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], "+", 
         RowBox[{
         "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], "+", 
         RowBox[{
         "4", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}], "-", 
         RowBox[{
         "22", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(lll\\)]\\)\"\>"}], 
         "+", 
         RowBox[{
         "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "+", 
         RowBox[{
         "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "+", 
         RowBox[{
         "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(udd\\)]\\)\"\>"}], 
         "+", 
         RowBox[{
         "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], "+", 
         RowBox[{
         "12", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], "+", 
         RowBox[{
         "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>", 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\>"}], "+", 
         RowBox[{
         "6", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uud\\)]\\)\"\>"}], 
         "-", 
         RowBox[{
         "66", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uuu\\)]\\)\"\>"}], 
         "+", 
         RowBox[{
          SubsuperscriptBox["a", "1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["63", "8"], "-", 
            FractionBox[
             RowBox[{
             "27", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\
\"\>"}], "16"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "72", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ddd\\)]\\)\"\>"}], "+", 
            RowBox[{
            "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(lll\\)]\\)\"\>"}], "+", 
            RowBox[{
            "72", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uuu\\)]\\)\"\>"}]}], ")"}], 
          " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>"}], 
         "+", 
         RowBox[{
          FractionBox["1", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "54"}], " ", 
             
             SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\
\>", "2"]}], "+", 
            FractionBox[
             RowBox[{
             "705", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "4"], "-", 
            RowBox[{
            "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], "-", 
            RowBox[{"6", " ", 
             
             SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\
\>", "2"]}], "+", 
            FractionBox[
             RowBox[{
             "235", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "4"], "-", 
            RowBox[{
            "108", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>", 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "-", 
            RowBox[{
            "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>", 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\>"}], "-", 
            RowBox[{"54", " ", 
             
             SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\"\
\>", "2"]}], "+", 
            FractionBox[
             RowBox[{
             "255", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ud\\)]\\)\"\>"}], "2"], "+", 
            FractionBox[
             RowBox[{
             "705", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "4"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "180"}], 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], 
               "-", 
               RowBox[{
               "60", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(ll\\)]\\)\"\>"}], "-", 
               RowBox[{
               "144", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ud\\)]\\)\"\
\>"}], "-", 
               RowBox[{
               "180", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(uu\\)]\\)\"\
\>"}]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}], " ", "\[Lambda]"}], "+", 
         RowBox[{
          FractionBox["1", "36"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "24"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], "-", 
            RowBox[{
            "8", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\>"}], 
            "-", 
            RowBox[{
            "24", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}], " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{
          FractionBox["1", "216"], " ", 
          RowBox[{"(", 
           RowBox[{"706", "-", 
            RowBox[{
            "864", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\
\"\>"}]}], ")"}], " ", 
          SuperscriptBox["\[Lambda]", "3"]}], "+", 
         RowBox[{
          SubsuperscriptBox["a", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
              "13", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "6"]}], "+", 
            FractionBox[
             RowBox[{
             "23", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "2"], "+", 
            FractionBox[
             RowBox[{
             "53", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "6"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                
                FractionBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\
\>", "2"]}], "-", 
               FractionBox[
                RowBox[{
                "27", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "2"], "-", 
               FractionBox[
                RowBox[{
                "25", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "2"]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "+", 
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["801", "32"]}], "+", 
               FractionBox[
                RowBox[{
                "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "2"]}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], "+", 
         RowBox[{"as", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "80", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "+", 
            RowBox[{
            "80", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "96"}], 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\>"}], 
               "-", 
               RowBox[{
               "96", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "+", 
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "204"}], 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\>"}], 
               "-", 
               RowBox[{
               "204", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                  "192", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\
\"\>"}], "+", 
                  RowBox[{
                  "192", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\)\
\"\>"}]}], ")"}], 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["a", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
              "73", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(dd\\)]\\)\"\>"}], "3"]}], "+", 
            RowBox[{
            "3", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\>"}],
             "-", 
            FractionBox[
             RowBox[{
             "43", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "3"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                "17", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(dd\\)]\\)\"\
\>"}], "2"], "-", 
               FractionBox[
                RowBox[{
                "21", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(ll\\)]\\)\"\
\>"}], "2"], "-", 
               FractionBox[
                RowBox[{
                "7", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(uu\\)]\\)\"\>"}], "2"]}], ")"}], 
             " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}], "+", 
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                "179", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\)\"\
\>"}], "8"], "-", 
               FractionBox[
                RowBox[{
                "167", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(l\\)]\\)\"\
\>"}], "8"], "-", 
               FractionBox[
                RowBox[{
                "25", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}], "8"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                  "28", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(d\\)]\\)\"\>"}], "+", 
                  RowBox[{
                  "36", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(l\\)]\\)\"\>"}], "+", 
                  RowBox[{
                  "52", " ", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\)\"\>"}]}], ")"}], 
                " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \
\\(3\\)]\\)\"\>"}]}], ")"}], " ", "\[Lambda]"}], "+", 
            RowBox[{
             FractionBox["1", "36"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "128"}], "+", 
               RowBox[{
               "132", " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\
\\)\"\>"}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ")"}]}]}]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.912234308416655*^9, 3.912234529229772*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"1f54980f-5aa5-4939-9690-31c2333b919c"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1438.5, 793.5},
WindowMargins->{{0.75, Automatic}, {0.75, Automatic}},
FrontEndVersion->"13.0 for Mac OS X x86 (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"52be508f-be8f-4e6b-af77-af97f0999a44"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 247, 4, 30, "Input",ExpressionUUID->"4611a4eb-0d65-4e37-8c7f-e65efc9b66e3"],
Cell[CellGroupData[{
Cell[830, 28, 283, 5, 45, "Subsubsection",ExpressionUUID->"1291742f-97fd-4fd8-9cf7-da6deb1e735a"],
Cell[1116, 35, 2550, 76, 346, "Input",ExpressionUUID->"dc933a64-e400-41ca-acf8-bd22357a4638"],
Cell[3669, 113, 1209, 32, 157, "Input",ExpressionUUID->"205f05dc-dc12-4af9-a922-8b9cd52ea9d8"],
Cell[4881, 147, 1240, 38, 77, "Input",ExpressionUUID->"9adb96ec-28c7-4fcb-85d1-90b3a7a09965"],
Cell[6124, 187, 170, 2, 30, "Input",ExpressionUUID->"d397d3a8-7878-4e06-9a2b-2489472957a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6331, 194, 228, 5, 45, "Subsubsection",ExpressionUUID->"fb71be34-42f5-4600-9442-a7e78eb91cf3"],
Cell[6562, 201, 250, 5, 30, "Input",ExpressionUUID->"f629d5e4-b891-4e0b-81c3-32dc08776ac8"],
Cell[6815, 208, 1181, 36, 53, "Text",ExpressionUUID->"e2b6d89b-3bf5-4edc-a6cc-4dba3759502f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8033, 249, 249, 4, 45, "Subsubsection",ExpressionUUID->"1cb3f702-c5d3-444a-9e7f-10cf45d1ad68"],
Cell[CellGroupData[{
Cell[8307, 257, 224, 3, 30, "Input",ExpressionUUID->"f06f9c04-1c7a-4447-a8be-ec331129f010"],
Cell[8534, 262, 72487, 1958, 290, "Output",ExpressionUUID->"63d4bfe6-422f-481e-be44-542e13a9eb65"]
}, Open  ]],
Cell[81036, 2223, 490, 13, 35, "Text",ExpressionUUID->"9692590c-a265-4b45-b8c7-b3ab0997f6b7"],
Cell[CellGroupData[{
Cell[81551, 2240, 513, 12, 30, "Input",ExpressionUUID->"fcbee8ca-da23-4c6c-b9bf-bc91c540bdb7"],
Cell[82067, 2254, 38176, 1041, 292, "Output",ExpressionUUID->"62531865-5225-4ddf-9ae0-aaadd2bc5d08"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[120292, 3301, 407, 12, 48, "Subsubsection",ExpressionUUID->"c47a71fa-4165-4818-9fcf-48d74c69264b"],
Cell[120702, 3315, 226, 4, 30, "Input",ExpressionUUID->"6323512d-77da-47aa-82f7-75ce55755f34"],
Cell[CellGroupData[{
Cell[120953, 3323, 840, 22, 30, "Input",ExpressionUUID->"37c63c35-4fca-4207-b122-6c58a370eb72"],
Cell[121796, 3347, 72149, 1902, 743, "Output",ExpressionUUID->"6026ad23-f1c6-4800-a02e-5f3d2758bfdd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[193994, 5255, 579, 14, 45, "Subsubsection",ExpressionUUID->"8e8d9a16-0db4-4dc3-8136-910dcce6fcd1"],
Cell[194576, 5271, 718, 16, 30, "Input",ExpressionUUID->"d11b417f-b57e-48a3-a60b-fea0deae875d"],
Cell[CellGroupData[{
Cell[195319, 5291, 1068, 29, 30, "Input",ExpressionUUID->"1885ea4d-7ee1-449d-a7a6-67bc350ccf78"],
Cell[196390, 5322, 36851, 980, 529, "Output",ExpressionUUID->"1f54980f-5aa5-4939-9690-31c2333b919c"]
}, Open  ]]
}, Open  ]]
}
]
*)


